Counterexamples to the 0-1 conjecture

For permutations x and w, let mu(x,w) be the coefficient of highest possible degree in the Kazhdan-Lusztig polynomial P_{x,w}. It is well-known that the coefficients mu(x,w) arise as the edge labels of certain graphs encoding the representations of S_n. The 0-1 Conjecture states that the mu(x,w) are either 0 or 1. We present two counterexamples to this conjecture, the first in S_16, for which x and w are in the same left cell, and the second in S_10. The proof of the counterexample in S_16 relies on computer calculations.

==> klpcode/APerm.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;

/** 
 * implements basic operations on permutations
 */
class APerm {
    byte[] ol;  // the actual permutation
    int    len; // coxeter length
    BitSet lds; // left descent set
    BitSet rds; // right descent set
    Vector chi;

    static private int CHI_CAP = 15;
    static private int CHI_INC = 5;
    static private int CHI_HASHSET_CAP = 20;

    ////////////////////////////////////////////////////////////
    // constructor
    ////////////////////////////////////////////////////////////
    public APerm(byte ol[])
    {
      this.ol = OLine.copy(ol);
      lds = OLine.getLds(ol);
      rds = OLine.getRds(ol);
      len = OLine.numinv(ol);
      chi = null; 
    }

    ////////////////////////////////////////////////////////////
    // constructor II
    ////////////////////////////////////////////////////////////
    public APerm(String key)
    {
      this.ol = APerm.unmakenodekey(key);
      lds = OLine.getLds(this.ol);
      rds = OLine.getRds(this.ol);
      len = OLine.numinv(this.ol);
      this.setChildren();
    }

    ////////////////////////////////////////////////////////////
    // constructor III
    ////////////////////////////////////////////////////////////
    public APerm(byte ol[], BitSet lds, BitSet rds, int len)
    {
      this.ol = OLine.copy(ol);
      this.lds = (BitSet)lds.clone();
      this.rds = (BitSet)rds.clone();
      this.len = len;
      this.chi = null; 
    }

    ////////////////////////////////////////////////////////////
    // copy the permutation
    public APerm copy()
    {
      return new APerm(this.ol,this.lds,this.rds,this.len);
    }

    ////////////////////////////////////////////////////////////
    // print out in one-line notation
    ////////////////////////////////////////////////////////////
    public void print()
    {
      OLine.print(ol);
      System.out.print("   len: " + len + "  ");
      System.out.print("lds: " + lds.toString() + "  ");
      System.out.println("rds: " + rds.toString());
    }

    ////////////////////////////////////////////////////////////
    // compare two permutations in Bruhat order
    ////////////////////////////////////////////////////////////
    static public boolean Bruhat(APerm p1, APerm p2)
    {
      // make sure these permutations are in the same group
      if(p1.ol.length != p2.ol.length) {
	return false;
      } 

      // only do tableau criterion at ascents
      // this can probably be streamlined
      for(int i = 0; i < p1.ol.length-1; i++) {
	for(int j = 1; j < p1.ol.length; j++) { 
	  if(OLine.rxw(p1.ol,i,j) > OLine.rxw(p2.ol,i,j)) {
	    return false;
	  }
	}
      }
      return true;
    }

    ////////////////////////////////////////////////////////////
    // set or clear a particular element in the bitset
    ////////////////////////////////////////////////////////////
    private void rdsset(APerm perm, int a) 
    {
      if(a < 0 || a >= perm.ol.length-1) {
	return;
      }

      if(perm.ol[a] > perm.ol[a+1]) {
	perm.rds.set(a);
      } else {
	perm.rds.clear(a);
      }
    }

    ////////////////////////////////////////////////////////////
    // set or clear a particular element in the bitset
    ////////////////////////////////////////////////////////////
    private void ldsset(APerm perm, int a) 
    {
      if(a < 0 || a >= perm.ol.length-1) {
	return;
      }

      if(OLine.pos(perm.ol,(byte)a) > OLine.pos(perm.ol,(byte)(a+1))) {
	perm.lds.set(a);
      } else {
	perm.lds.clear(a);
      }
    }

    ////////////////////////////////////////////////////////////
    // return perm gotten by acting by t_ij
    // update all the fields
    ////////////////////////////////////////////////////////////
    public APerm trans(int a, int b)
    {
      APerm nperm = this.copy();

      // adjust the length according to whether we're going up or down
      int lendiff = OLine.numinrect(this.ol,a,b);
      if(ol[a] > ol[b]) {
	nperm.len -= (2*lendiff + 1);
      } else {
	nperm.len += (2*lendiff + 1);
      }

      // actually do the switch
      nperm.ol[a] = this.ol[b];
      nperm.ol[b] = this.ol[a];

      // adjust the descent sets
      rdsset(nperm,a-1);
      rdsset(nperm,a);
      rdsset(nperm,b-1);
      rdsset(nperm,b);

      ldsset(nperm,this.ol[a]-1);
      ldsset(nperm,this.ol[a]);
      ldsset(nperm,this.ol[b]-1);
      ldsset(nperm,this.ol[b]);
      
      return nperm;
    }

    //////////////////////////////////////////////////////////////
    // make a key by concatenating xol and wol
    ////////////////////////////////////////////////////////////
    static public String makenodekey(byte xol[])
    {
      return (new String(xol));
    }

    //////////////////////////////////////////////////////////////
    // return array that corresponds to this key
    ////////////////////////////////////////////////////////////
    static public byte[] unmakenodekey(String str)
    {
      return str.getBytes();
    }

    ////////////////////////////////////////////////////////////
    // says whether its an extremal point or not.
    ////////////////////////////////////////////////////////////
    public boolean isep(APerm xp)
    {
      for(int i = 0; i < ol.length - 1; i++) {
	if((rds.get(i) && !xp.rds.get(i)) ||  
	   (lds.get(i) && !xp.lds.get(i))) {
	  return false;
	}
      }
      return true;
    }

    ////////////////////////////////////////////////////////////
    // return perms that w covers as nodeKeys
    ////////////////////////////////////////////////////////////
    public void setChildren()
    {
      chi = new Vector(10,5);

      for(int i = 0; i < ol.length - 1; i++) {
	for(int j = i+1; j < ol.length; j++) {
	  if(ol[i] > ol[j] && OLine.numinrect(ol,i,j) == 0) {
	    chi.addElement(makenodekey(OLine.trans(ol,i,j)));
	  }
	}
      }
    }


    ////////////////////////////////////////////////////////////
    // make xol an extremal point
    ////////////////////////////////////////////////////////////
    static public APerm makeep(APerm x, APerm w) 
    {
      boolean done = false;
      APerm ox = x.copy();
      APerm nx = ox;

      while(!done) {
	done = true;
	for(int i = 0; i < x.ol.length; i++) {
	  if(done && w.rds.get(i) && !ox.rds.get(i)) {
	    nx = ox.trans(i,i+1);
	    ox = nx;
	    done = false;
	  }
	  if(done && w.lds.get(i) && !ox.lds.get(i)) {
	    nx = ox.trans(OLine.pos(ox.ol,(byte)i),OLine.pos(ox.ol,(byte)(i+1)));
	    ox = nx;
	    done = false;
	  }
	}
      }
      return ox;
    }

    ////////////////////////////////////////////////////////////
    // return true if upon tilde, it is extremal
    ////////////////////////////////////////////////////////////
    static public boolean tildeext (byte[] xol, byte[] wol)
    {
      OLPair np = OLine.tilde(xol,wol);
      return (new APerm(np.w)).isep(new APerm(np.x));
    }

    ////////////////////////////////////////////////////////////
    // reduce a pair by iterating makeep and tilde
    ////////////////////////////////////////////////////////////
    static public OLPair reduce (byte[] xol, byte[] wol, boolean fla)
    {
      boolean done = false;
      byte[] ox = OLine.copy(xol);
      byte[] ow = OLine.copy(wol);

      while(!done) {
	done = true;
	OLPair np;
	if(fla)
	    np = OLine.tilde(ox,ow);
	else
	    np = new OLPair(ox,ow);

	APerm nx = makeep(new APerm(np.x),new APerm(np.w));

	if(!OLine.equal(nx.ol,ox)) {
	  done = false;
	}
	// don't try to go below S_2
	if(nx.ol == np.w || nx.ol.length <= 2) {
	  done = true;
	}
	ox = nx.ol;
	ow = np.w;
      }

      return new OLPair(ox,ow);
    }
}


==> klpcode/Byol.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

/** 
 *  Wrapper for byte[]
 */

class Byol {
    byte[] byol;

    public Byol(byte byol[]) 
    {
      this.byol = byol;
    }
}


==> klpcode/EP.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;

/** 
 *  Contains information about a KL-polynomial
 *  Also methods for dealing with arrays of shorts
 */
class EP {
    Vector tmpvec;

    public EP()
    {
      tmpvec = new Vector(1000);
    }

    //////////////////////////////////////////////////////////////
    // find the candidates for mu terms in the recursion for the
    // K-L polynomials - find z's such that l(w) - l(z) is odd
    // ... doesn't use gen & doesn't take length 1 ones
    public Vector getalleps(byte[] vol)
    {
      // Vector mus = new Vector(1000); // extremal points in interval
      Vector posseps = new Vector(1000); // possible z with mu(z,ws) > 0  
      BitSet rem = new BitSet(vol.length); // utility for genep function

      // get all eps in interval 
      APerm vp = new APerm(vol);
      genalleps(vol.length, vp, new byte[vol.length], 0, rem);

      // only keep those that are odd length from vol
      int vlen = OLine.numinv(vol) % 2;
      for(Iterator e = ((List)tmpvec).iterator(); e.hasNext(); ) {	  
	Byol f = (Byol)e.next();
	if(vlen != OLine.numinv(f.byol) % 2)
	{
	  posseps.addElement(f);
	}
      }

      tmpvec.removeAllElements();
      return posseps;
    }

    //////////////////////////////////////////////////////////////
    // get vec
    public int[] getvec(byte[] wol)
    {
      int[] ans = new int[wol.length];
      ans[0] = 0;
      //      OLine.println(wol);
      for(int i = 1; i < wol.length; i++)
      {
	ans[i] = ans[i-1];
	for(int j = 0; j < i; j++)	
	  if(wol[j] > wol[i])
	    ans[i]++;
      }
      return ans;
    }

    //////////////////////////////////////////////////////////////
    // find the candidates for mu terms in the recursion for the
    // K-L polynomials - find z's such that l(w) - l(z) is odd
    // ... doesn't use gen & doesn't take length 1 ones
    // ... only keep those within a certain length
    public Vector getallepswithin(byte[] vol, int within)
    {
      // Vector mus = new Vector(1000); // extremal points in interval
      Vector posseps = new Vector(1000); // possible z with mu(z,ws) > 0  
      BitSet rem = new BitSet(vol.length); // utility for genep function

      // get all eps in interval 
      APerm vp = new APerm(vol);
      int[] wvec = getvec(vol);
      //      IPoly.print(wvec);
      int[] curvec = new int[vol.length];
      genallepswithin(vol.length, vp, new byte[vol.length], 0, rem, within, wvec, curvec);

      // only keep those that are odd length from vol
      int vlen = OLine.numinv(vol) % 2;
      for(Iterator e = ((List)tmpvec).iterator(); e.hasNext(); ) {	  
	Byol f = (Byol)e.next();
	int flen = OLine.numinv(f.byol);
	if(vlen != flen % 2 && vlen - flen <= within)
	{
	  posseps.addElement(f);
	  //	  OLine.println(f.byol);
	}
      }

      tmpvec.removeAllElements();
      return posseps;
    }

    //////////////////////////////////////////////////////////////
    // get all ep's for vp that could have mu(zol,vp) > 1
    public void genalleps(int n, APerm vp, byte[] zol, 
		      int col, BitSet rem)
    {
      // we've found a perm'n
      if(col == n)
      {
	tmpvec.addElement(new Byol(OLine.copy(zol)));
	return;
      }

      for(int i = 0; i < n; i++)
      {
	// make sure that ws < w ==> xs < x
	if(!rem.get(i) && (col==0 || i <= zol[col-1] || !vp.rds.get(col-1)))
	{
	  // make sure that sw < w ==> sx < x
	  if(!vp.lds.get(i) || rem.get(i+1))
	  {
	    // update everything
	    zol[col] = (byte)i;
	    // we might be able to speed things up by thinking harder about
	    // when to check Bruhat order
	    if(OLine.partBruhat(zol,vp.ol,col))
	    {
	      rem.set(i);
	      genalleps(n, vp, zol, col+1, rem);
	      rem.clear(i);
	    }
	  }
	}
      }
    } 

    //////////////////////////////////////////////////////////////
    // get all ep's for vp that could have mu(zol,vp) > 1
    // wvec contains sum of # of points to NE
    // curvec includes the same up to current column
    public void genallepswithin(int n, APerm vp, byte[] zol, 
				int col, BitSet rem, int within, int[] wvec,
				int[] curvec)
    {
      // we've found a perm'n
      if(col == n)
      {
	if(wvec[n-1] - curvec[n-1] <= within)
	{
	  tmpvec.addElement(new Byol(OLine.copy(zol)));
	  //	  System.out.print("-----------  ");
	  //	  OLine.print(zol);
	}
	return;
      }

      for(int i = 0; i < n; i++)
      {
	// make sure that ws < w ==> xs < x
	if(!rem.get(i) && (col==0 || i <= zol[col-1] || !vp.rds.get(col-1)))
	{
	  // make sure that sw < w ==> sx < x
	  if(!vp.lds.get(i) || rem.get(i+1))
	  {
	    // update everything
	    zol[col] = (byte)i;
	    if(col > 0)
	      curvec[col] = curvec[col-1];
	    for(int j = 0; j < col; j++)
	      if(zol[j] > zol[col])
		curvec[col]++;
	    //	    IPoly.print(wvec);
	    //	    System.out.print("   col: " + col + "  ");
	    //	    IPoly.print(curvec);
	    //	    System.out.println();
	    // we might be able to speed things up by thinking harder about
	    // when to check Bruhat order
	    if(OLine.partBruhat(zol,vp.ol,col) &&
	       wvec[col] - curvec[col] <= within)
	    {
	      rem.set(i);
	      genallepswithin(n, vp, zol, col+1, rem, within, wvec, curvec);
	      rem.clear(i);
	    }
	  }
	}
      }
    } 

    //////////////////////////////////////////////////////////////
    // recursively generate extremal points - i.e., those z in the
    // interval [x,v] such that if vs < v (or sv < v), then 
    // zs < z (or zx < z)  
    // ... zol is our array currently filled out through col
    // ... rem keeps track of which numbers we've already used in zol
    // ... extra is additional place we want to have a descent
    //     (because we're really looking for z such that mu(z,v) > 0
    //      and zs < z).  
    // ... mus is our running list of z's that we've found
    //////////////////////////////////////////////////////////////
    public void genep(byte[] xol, APerm vp, int extra, byte[] zol, 
		      int col, BitSet rem)
    {
      // we've found an ep
      if(col == xol.length)
      {
	// we'll deal with odd length issue later
	tmpvec.addElement(new Byol(OLine.copy(zol)));
	return;
      }

      for(int i = 0; i < xol.length; i++)
      {
	// make sure that ws < w ==> xs < x
	if(!rem.get(i) && (col==0 || i <= zol[col-1] || 
			   (col != extra+1 && !vp.rds.get(col-1))))
	{
	  // make sure that sw < w ==> sx < x
	  if(!vp.lds.get(i) || rem.get(i+1))
	  {
	    // update everything
	    zol[col] = (byte)i;
	    // we might be able to speed things up by thinking harder about
	    // when to check Bruhat order
	    if(OLine.partBruhat(xol,zol,col) && OLine.partBruhat(zol,vp.ol,col))
	    {
	      rem.set(i);
	      genep(xol, vp, extra, zol, col+1, rem);
	      rem.clear(i);
	    }
	  }
	}
      }
    } 

    //////////////////////////////////////////////////////////////
    // recursively generate extremal points - i.e., those z in the
    // interval [x,v] such that if vs < v (or sv < v), then 
    // zs < z (or zx < z)  
    // ... zol is our array currently filled out through col
    // ... rem keeps track of which numbers we've already used in zol
    // ... mus is our running list of z's that we've found
    //////////////////////////////////////////////////////////////
    public void genepnoex(byte[] xol, APerm vp, byte[] zol, 
			  int col, BitSet rem, Vector mus)
    {
      // we've found an ep
      if(col == xol.length)
      {
	// we'll deal with odd length issue later
	mus.addElement(new Byol(OLine.copy(zol)));
	return;
      }

      for(int i = 0; i < xol.length; i++)
      {
	// make sure that ws < w ==> xs < x
	if(!rem.get(i) && (col==0 || i <= zol[col-1] || !vp.rds.get(col-1)))
	{
	  // make sure that sw < w ==> sx < x
	  if(!vp.lds.get(i) || rem.get(i+1))
	  {
	    // update everything
	    zol[col] = (byte)i;
	    // we might be able to speed things up by thinking harder about
	    // when to check Bruhat order
	    if(OLine.partBruhat(xol,zol,col) && OLine.partBruhat(zol,vp.ol,col))
	    {
	      rem.set(i);
	      genepnoex(xol, vp, zol, col+1, rem, mus);
	      rem.clear(i);
	    }
	  }
	}
      }
    } 

    //////////////////////////////////////////////////////////////
    // find the candidates for mu terms in the recursion for the
    // K-L polynomials - find z's such that l(w) - l(z) is odd
    // ... vol = wol.gen, so only interested in z's for which
    //     z.gen < z.
    public Vector geteps(byte[] xol, byte[] vol, int gen)
    {
      //      Vector mus = new Vector(1000); // extremal points in interval
      Vector posseps = new Vector(1000); // possible z with mu(z,ws) > 0  
      BitSet rem = new BitSet(xol.length); // utility for genep function

      // get all eps in interval 
      APerm vp = new APerm(vol);
      genep(xol, vp, gen, new byte[xol.length], 0, rem);

      int lvol = OLine.numinv(vol);

      // only keep those that are odd length from vol
      // only keep those that don't have length difference decrease
      // when they're reduced.
      int vlen = lvol % 2;
      for(Iterator e = ((List)tmpvec).iterator(); e.hasNext(); ) {	  
	Byol f = (Byol)e.next();
	if(vlen != OLine.numinv(f.byol) % 2 && 
	   (APerm.tildeext(f.byol,vol) || lvol - OLine.numinv(f.byol) == 1))
	{
	  posseps.addElement(new APerm(f.byol));
	}
      }

      tmpvec.removeAllElements();

      // look for z's for which l(v) - l(z) = 1
      for(int i = 0; i < vol.length-1; i++)
      {
	for(int j = i+1; j < vol.length; j++)
	{
	  if(vp.ol[i] > vp.ol[j] && OLine.numinrect(vp.ol,i,j) == 0)
	  {
	    APerm tmp = vp.trans(i,j);
	    // make sure this isn't also an extremal point (i.e., someone
	    // we've already found.
	    if(tmp.rds.get(gen) && OLine.Bruhat(xol,tmp.ol) && !vp.isep(tmp))
	    {
	      posseps.addElement(tmp);
	    }
	  }
	}
      }

      return posseps;
    }

    //////////////////////////////////////////////////////////////
    // find the candidates for mu terms in the recursion for the
    // K-L polynomials - find z's such that l(w) - l(z) is odd
    // ... vol = wol.gen, so only interested in z's for which
    //     z.gen < z.
    // same as geteps, but have gen act on the left
    public Vector getepsonl(byte[] xol, byte[] vol, int gen)
    {
      byte[] xoli = OLine.invert(xol);
      byte[] voli = OLine.invert(vol);
      
      Vector vec1 = geteps(xoli,voli,gen);
      Vector vec2 = new Vector();

      for(Iterator e = ((List)vec1).iterator(); e.hasNext(); ) 
      {	  
	APerm nz = (APerm)e.next();
	vec2.addElement(new APerm(OLine.invert(nz.ol)));
      }
      return vec2;
    }
}


==> klpcode/IO.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;
import java.io.*;

/** 
 *  I/O routines
 *  This is all horrible code as I don't know what I'm doing.
 */
class IO {

    //////////////////////////////////////////////////////////
    // this is really specific to reading in a permutation
    static public byte[] getbytestr(InputStream bis, char endchar)
	throws java.io.IOException {
      byte[] bufx = new byte[100];
      int tmp;
      int ind = 0;

      while ((tmp = bis.read()) != endchar)
      {
	if(tmp > '0' && tmp <= '9')
	{  
	  bufx[ind] = (byte)(tmp - '0');
	} 
	if(tmp >= 'a' && tmp <= 'z')
	{  
	  bufx[ind] = (byte)(tmp - 'a' + 10);
	}
	ind++;
      }
      return OLine.copy(bufx,ind);
    } 

    ////////////////////////////////////////////////////////////
    // copy first n elements of an array
    static public char[] copy(char ol[], int n) 
    {
      if(ol.length == 0) {
	return null;
      }
      char nol[] = new char[n];
      for(int i = 0; i < n; i++) {
	nol[i] = ol[i];
      }
      return nol;
    }

    ////////////////////////////////////////////////////////////
    static public char[] getcharstr()
	throws java.io.IOException {

      char[] bufx = new char[100];
      int tmp;
      int ind = 0;

      while (ind < 100 && (tmp = System.in.read()) != '\n')
      {
	bufx[ind] = (char)tmp;
	ind++;
      }
      return copy(bufx,ind);
    } 

    //////////////////////////////////////////////////////////
    static public double getfloatcoeff(InputStream bis)
	throws java.io.IOException {

      char[] bufx = new char[100];
      int tmp;
      int ind = 0;

      while ((tmp = bis.read()) != ' ')
      {
	bufx[ind] = (char)tmp;
	ind++;
      }
      Double tmp2 = Double.valueOf(new String(bufx,0,ind));
      return tmp2.doubleValue();
    } 

    //////////////////////////////////////////////////////////
    static public int getcoeff(InputStream bis)
	throws java.io.IOException {

      char[] bufx = new char[100];
      int tmp;
      int ind = 0;

      while ((tmp = bis.read()) != ' ')
      {
	bufx[ind] = (char)tmp;
	ind++;
      }
      Integer tmp2 = Integer.valueOf(new String(bufx,0,ind));
      return tmp2.intValue();
    } 

    //////////////////////////////////////////////////////////
    static public int[] readklpoly(BufferedInputStream bis) 
	throws java.io.IOException 
    {
      int ind = 0;
      int[] klarr = new int[100];
      bis.mark(100);
      // if we're not at the end of the line, read in next coeff.
      while(bis.read() != '\n')
      {
	bis.reset();
	klarr[ind] = getcoeff((InputStream)bis);
	ind++; 
	bis.mark(100);
      }

      // copy into an array of the correct length
      int[] ans = new int[ind];
      for(int i = 0; i < ind; i++)
      {
	ans[i] = klarr[i];
      }
      return ans;
    }

    //////////////////////////////////////////////////////////
    static public void readlibpoly(BufferedInputStream bis, KLPol klp) 
	throws java.io.IOException 
    {
      byte[] bufx = getbytestr((InputStream)bis,';');
      byte[] bufw = getbytestr((InputStream)bis,';');
      int[] klxw = readklpoly(bis);
      klp.setKL(bufx,bufw,klxw);

      // the following is all here to compare our answers with the 
      // ones from gap/fokko's (Hi!) program.
      // i did this so long ago, i don't know if it's
      // even functional at this point.
      //int[] myans = klp.getKL(bufx,bufw,false);
      int[] myans = new int[10];
      if(1 == 1)
      {
	return;
      }
      if(myans.length != klxw.length)
      {
	OLine.print(bufx);
	System.out.println("  ");
	OLine.println(bufw);
	System.out.println();
	System.out.println("my ans: ");
	IPoly.print(myans);
	System.out.println("th ans: ");
	IPoly.print(klxw);
	return;
      }
      for(int i = 0; i < myans.length; i++)
      {
	if(myans[i] != klxw[i])
	{
	OLine.print(bufx);
	System.out.println("  ");
	OLine.println(bufw);
	System.out.println();
	System.out.println("my ans: ");
	IPoly.print(myans);
	System.out.println("th ans: ");
	IPoly.print(klxw);
	}
      }
    }

    //////////////////////////////////////////////////////////
    static public void readlibpolyfile(BufferedInputStream bis, KLPol klp) 
	throws java.io.IOException 
    {
      bis.mark(100);
      // if we're not at the end of the line, read in next coeff.
      while(bis.read() != -1)
      {
	bis.reset();
	readlibpoly(bis,klp);
	bis.mark(100);
      }
    }

    //////////////////////////////////////////////////////////
    static public char[] getstr(char[] str) throws java.io.IOException 
    {
      System.out.print(str);
      return getcharstr();
    }

    //////////////////////////////////////////////////////////
    static public char getchar(char[] str) throws java.io.IOException 
    {
      char[] buf = getstr(str);

      if(buf.length > 0) 
      {
	return buf[0];
      } else {
	return 'q';
      }
    }

    //////////////////////////////////////////////////////////
    // get data from all the files we know about
    public static void readonefile(String str, KLPol klp) throws java.io.IOException
    {
      File f = new File(str);
      FileInputStream fis = new FileInputStream(f);  
      BufferedInputStream bis = new BufferedInputStream(fis);
      readlibpolyfile(bis,klp);
      System.out.println("finished reading ... " + str);
    }

    //////////////////////////////////////////////////////////
    static public Vector rarg(BufferedInputStream bis, int numl)
	throws java.io.IOException 
    {
      Vector subs = new Vector(numl);
      for(int i = 0; i < numl; i++)
      {
	byte[] bufx = getbytestr(bis,'\n');
	for(int j = 0; j < bufx.length; j++)
	    bufx[j] = (byte)(bufx[j] - 1);
	subs.addElement(new Byol(bufx));
      }
      return subs;
    }

    //////////////////////////////////////////////////////////
    // get data from all the files we know about
    public static Vector readonesubfile(String str,int numl) throws java.io.IOException
    {
      File f = new File(str);
      FileInputStream fis = new FileInputStream(f);  
      BufferedInputStream bis = new BufferedInputStream(fis);
      Vector subs = rarg(bis,numl);
      System.out.println("finished reading ... " + str);
      return subs;
    }

}


==> klpcode/IPoly.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;

/** 
 *  Contains functions for dealing with arrays of integers
 *  as polynomials.
 */
class IPoly {
    //////////////////////////////////////////////////////////////
    // add two polynomials
    // ... pol[i] = coefficient of q^i in pol
    // ... pol.length = deg(pol) + 1
    //////////////////////////////////////////////////////////////
    static public int[] add(int p1[], int p2[])
    {
      int[] ans = new int[Math.max(p1.length,p2.length)];
      int min = Math.min(p1.length,p2.length);

      for(int i = 0; i < min; i++)
      {
	ans[i] = (int)(p1[i] + p2[i]);
      }
      for(int i = min; i < Math.max(p1.length,p2.length); i++)
      {
	if(i < p1.length) {
	  ans[i] += p1[i];
	}
	if(i < p2.length) {
	  ans[i] += p2[i];
	}
      }
      return ans;
    }

    //////////////////////////////////////////////////////////////
    // multiply polynomial by a constant
    //////////////////////////////////////////////////////////////
    static public int[] mulcons(int p1[], int cons)
    {
      int[] ans = new int[p1.length];
      for(int i = 0; i < p1.length; i++) {
	ans[i] = p1[i]*cons;
      }
      return ans;
    }

    //////////////////////////////////////////////////////////////
    // subtract two polynomials
    //////////////////////////////////////////////////////////////
    static public int[] sub(int p1[], int p2[])
    {
      // this won't happen if things are working
      if(p2.length > p1.length) {
	System.out.print("problem in KLPol.sub.  ");
	System.out.println("we're going to get something negative....");
	IPoly.print(p1);
	IPoly.print(p2);
	return null;
      }
      int[] ans = new int[p1.length];
      for(int i = 0; i < p2.length; i++)
      {
	ans[i] = p1[i] - p2[i];
      }
      for(int i = p2.length; i < p1.length; i++)
      {
	ans[i] = p1[i];
      }

      // find last non-zero coefficient
      int j = p1.length-1;
      while(j > 0 && ans[j] == 0) {
	j--;
      }

      // copy into new array so pol.length is correct
      int[] ans2 = new int[j+1];
      if(j < p1.length-1) {
	for(int i = 0; i <= j; i++) {
	  ans2[i] = ans[i];
	}
	return ans2;
      } else {
	return ans;
      }
    }

    ////////////////////////////////////////////////////////////
    // copy an array
    ////////////////////////////////////////////////////////////
    static public int[] copy(int ol[]) 
    {
      if(ol.length == 0) {
      	return null;
      }
      int nol[] = new int[ol.length];
      for(int i = 0; i < ol.length; i++) {
	nol[i] = ol[i];
      }
      return nol;
    }

    //////////////////////////////////////////////////////////////
    // print out coefficients of polynomial (plain version)
    ////////////////////////////////////////////////////////////
    static public void print(int p1[])
    {
      for(int i = 0; i < p1.length; i++) 
      {
	System.out.print(p1[i]);
	if(i < p1.length-1) {
	  System.out.print(",");
	}
      }
    }

    //////////////////////////////////////////////////////////////
    // print out coefficients of polynomial (plain version)
    ////////////////////////////////////////////////////////////
    static public void println(int p1[])
    {
      for(int i = 0; i < p1.length; i++) 
      {
	System.out.print(p1[i]);
	if(i < p1.length-1) {
	  System.out.print(",");
	}
      }
      System.out.println();
    }

    //////////////////////////////////////////////////////////////
    // print out coefficients of polynomial (plain version)
    ////////////////////////////////////////////////////////////
    static public void print(long p1[])
    {
      for(int i = 0; i < p1.length; i++) 
      {
	System.out.print(p1[i]);
	if(i < p1.length-1) {
	  System.out.print(",");
	}
      }
      System.out.println();
    }

    //////////////////////////////////////////////////////////////
    // print out coefficients of polynomial (fancy version)
    // ... assumes that coeffs are >= 0.  
    ////////////////////////////////////////////////////////////
    static public void printfan(int p1[])
    {
      for(int i = 0; i < p1.length; i++) 
      {
	if(p1[i] > 0) {
	  // be careful if p1[1] = 1
	  if(i == 0 && p1[i] == 1) {
	    System.out.print("1 ");
	  }

	  // print coeff if non-trivial
	  if(p1[i] != 1) {
	    System.out.print(p1[i]);
	    if(i >= 1) {
	      System.out.print(".");
	    } else {
	      System.out.print(" ");
	    }
	  }
	  // print q to power if large enough
	  if(i > 1) {
	    System.out.print("q^" + i + " ");
	  } else {
	    if(i == 1) {
	      System.out.print("q ");
	    }
	  }

	  // print +'s except at end
	  if(i < p1.length-1) {
	    System.out.print("+ ");
	  } else 
	  {
	    // this won't happen if things are working properly
	    if(p1[i] < 0)
	    {
	      System.out.println("ERRRRRRRRRRRRRRRRRRRRRRRRRRROR");
	    }
	  }
	}
      }
      System.out.println();
    }

    //////////////////////////////////////////////////////////////
    // say whether two polys are equal
    //////////////////////////////////////////////////////////////
    static public boolean areequal(int p1[], int p2[])
    {
      if(p1.length != p2.length)
	  return false;
      for(int i = 0; i < p1.length; i++)
	  if(p1[i] != p2[i])
	      return false;
      return true;
    }

    //////////////////////////////////////////////////////////////
    // multiply p1 by q^shift
    //////////////////////////////////////////////////////////////
    static public int[] shift(int p1[], int shift)
    {
      int[] ans = new int[p1.length + shift];

      // shift elements over
      for(int i = p1.length-1; i >= 0; i--) 
      {
	ans[i+shift] = p1[i]; 
      }
      // zero out lower degree terms
      for(int i = shift-1; i >= 0; i--) 
      {
	ans[i] = 0;
      }
      return ans;
    }


}



==> klpcode/KLPol.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;

// should insert code for listhash
// should put something in to check storage limit
// so we don't just keep adding things until we run out

/** 
 *  Contains information about a KL-polynomial
 */
class KLPol {
    Hashtable prs; // pairs of perms - along with klpolys
    EP ep;         // stuff for calculating extremal points

    ////////////////////////////////////////////////////////////
    // some useful constants
    static private final String KLPOL_PR_SEP = "-";
    static public final int[] KLPOL_TRIV = {1};  // common klpoly
    static public final int[] KLPOL_NULL = {0};  // common klpoly
    static public int KLPOL_STORE_LIMIT = 18;// for size reasons, 
                                                 // only store klpolys 
                                                 // in reasonably small groups
    
    ////////////////////////////////////////////////////////////
    // these are options that can be dynamically changed by user
    boolean flatten = true; // do flattening to improve computation
    boolean pickgen; // pick gen. to recurse on non-naively
    boolean interme; // print data on progress
    boolean prstats; // print statistics after computation
    boolean prmuses; // say when we find a mu counterexample
    boolean compcel; // compute entire cell

    ////////////////////////////////////////////////////////////
    // parameters that keep track of some computation statistics
    public int total_calc; // total polynomials calculated
    public int total_req;  // total requested
    public int total_red;  // total reduced

    //////////////////////////////////////////////////////////////
    // constructor
    //////////////////////////////////////////////////////////////
    public KLPol() 
    {
      prs = new Hashtable(100000);
      ep = new EP();

      clear_stats();
    }

    ///////////////////////////////////////////////////////////////////////
    // display computation statistics
    public void pr_statistics()
    {
	System.out.println("Pairs reduced:         " + total_red);
	System.out.println("Polynomials requested: " + total_req);
	System.out.println("Polynomials computed:  " + total_calc);
    }

    ///////////////////////////////////////////////////////////////////////
    // clear statistics
    ///////////////////////////////////////////////////////////////////////
    public void clear_stats()
    {
      total_calc = 0;
      total_req = 0;
      total_red = 0;
    }


    ///////////////////////////////////////////////////////////////////////
    // get poly for a particular pair and print out useful info
    public void getpr(byte xol[], byte wol[])
    {
      // Print out length of perm's and perm's themselves.
      System.out.print("l(x)  = " + OLine.numinv(xol) + ",  x  = "); 
      OLine.print(xol);
      System.out.print(";   l(w)  = " + OLine.numinv(wol) + ",  w  = "); 
      OLine.println(wol);

      // start out with a reduced permutation
      OLPair npp = APerm.reduce(xol, wol, flatten);
      OLPair npr = OLine.tilde(xol,wol);

      // Print out length of perm's and perm's themselves.
      System.out.print("l(x~) = " + OLine.numinv(npp.x) + ",  x~ = "); 
      OLine.print(npp.x);
      System.out.print(";   l(w~) = " + OLine.numinv(npp.w) + ",  w~ = "); 
      OLine.println(npp.w);

      int[] myklp = getKL(npp.x,npp.w,true);

      IPoly.printfan(myklp);
      if(prstats)
	pr_statistics();
      System.out.println("------------------");
    }

    //////////////////////////////////////////////////////////////
    // make a key for the heap by concatenating xol and wol
    //////////////////////////////////////////////////////////////
    static public String makekey(byte xol[], byte wol[])
    {
      String ans = 
	  (new String(xol)).concat(KLPOL_PR_SEP).concat(new String(wol));
      return ans;
    }

    //////////////////////////////////////////////////////////////
    // remember the klpoly corresponding to a particular pair  
    //////////////////////////////////////////////////////////////
    public void setKL(byte xol[], byte wol[], int klp[])
    {
      if(prmuses &&
	 2*klp.length - 1 == OLine.numinv(wol) - OLine.numinv(xol) &&
	 klp.length > 1 && klp[klp.length-1] > 1)
      {
	System.out.print("MU!!!: ");
	OLine.print(xol);
	System.out.print("  ");
	OLine.print(wol);
	System.out.print("  ");
	IPoly.printfan(klp);
      }
      if(wol.length <= KLPOL_STORE_LIMIT) { 
	prs.put(makekey(xol,wol),new Shol(klp));
      }
    }


    //////////////////////////////////////////////////////////////
    // get recursion reflection for kl poly computation
    // send in xol for consistency
    // simplistic version
    public int get_rec_refl_simp(byte[] xol, byte[] wol)
    {
      for(int i = 0; i < wol.length-1; i++)
	// this has to happen sooner or later as we're reduced, x <= w
	// and in S_n for n >= 2
	if(wol[i] > wol[i+1]) 
	    return i;
      return -1;
    }

    //////////////////////////////////////////////////////////////
    // print info regarding computation of poly
    // assume that the pair is already reduced
    // need to document this.
    //////////////////////////////////////////////////////////////
    public void infoKL(byte[] xol, byte[] wol, int gen, boolean onr)
    {
      byte[] nxol;
      byte[] nwol;
      if(onr)
      {
	nxol = OLine.trans(xol,gen,gen+1);
	nwol = OLine.trans(wol,gen,gen+1);
      } else 
      {
	nxol = OLine.transonl(xol,gen,gen+1);
	nwol = OLine.transonl(wol,gen,gen+1);
      }
      int[] kl1 = getKL(xol,nwol,false);
      int[] kl2 = getKL(nxol,nwol,false);      

      OLine.printpair(xol,nwol);
      IPoly.printfan(kl1);
      OLPair npp = APerm.reduce(xol,nwol,flatten);
      OLine.printpair(npp.x,npp.w);
      System.out.println();

      // why couldn't I reuse npp here?
      OLine.printpair(nxol,nwol);      
      IPoly.printfan(kl2);
      OLPair npp2 = APerm.reduce(nxol,nwol,flatten);
      OLine.printpair(npp2.x,npp2.w);
      System.out.println();

      Vector vec;
      if(onr)
	vec = ep.geteps(xol,nwol,gen);
      else
	vec = ep.getepsonl(xol,nwol,gen);
      
      // run through them all
      int nwollen = OLine.numinv(nwol);
      //      System.out.println("nwol length: " + OLine.numinv(nwol));
      for(Iterator e = ((List)vec).iterator(); e.hasNext(); ) 
      {	  
	APerm nz = (APerm)e.next();
	System.out.print("--> ");
	OLine.print(nz.ol);
	System.out.print(nwollen - OLine.numinv(nz.ol));
	System.out.print(" --- ");
	if(2*(getKL(nz.ol,nwol,false).length-1) == 
	   nwollen-OLine.numinv(nz.ol)-1)
	    {
		System.out.print(" * ");
		IPoly.printfan(getKL(xol,nz.ol,false));
	    }
	else
	    System.out.println();
	OLPair rednzws = APerm.reduce(nz.ol,nwol,true);
	OLine.printpair(rednzws.x,rednzws.w);
	System.out.println();
      }

      int[] kl3 = getKL(xol,wol,false);      
      OLine.printpair(xol,wol);      
      IPoly.printfan(kl3);
    }

    //////////////////////////////////////////////////////////////
    // get a KL-poly
    // ... top keeps track of whether we should print out information
    //     regarding the status of the computation
    public int[] getKL(byte[] oxol, byte[] owol, boolean top)
    {
      ///////////////////////////////////////////////////////
      // preliminaries
      ///////////////////////////////////////////////////////
      // first reduce the pair
      OLPair npp = APerm.reduce(oxol,owol,flatten);

      // update statistics
      if(oxol.length > npp.x.length)
	total_red++;

      // break out if not related in Bruhat order
      if(!OLine.Bruhat(npp.x,npp.w)) 
      {
	if(top)
	  System.out.println("Not related in Bruhat-Chevalley order");
	return KLPOL_NULL;
      }

      // see if we've already calculated the approp. polynomial
      if(prs.containsKey(makekey(npp.x,npp.w)))
      {
	Shol klp = (Shol)prs.get(makekey(npp.x,npp.w));
	total_req++;
	return klp.shol;      
      }

      // smooth in codimension 2 - should only hit this once or twice
      // could probably take it out
      if(npp.w.length == 2) 
      {
	setKL(npp.x,npp.w,KLPOL_TRIV);
	return KLPOL_TRIV;
      }

      // okay, we need to calculate it
      // Step 1: look to recurse down to something we know
      byte[] xol = npp.x;
      byte[] wol = npp.w;

      ///////////////////////////////////////////////////////
      // initial two terms
      ///////////////////////////////////////////////////////
      // get_rec_refl_comp(xol,wol);
      // need to implement this stuff
      // be careful about xol versus cxol

      int i = get_rec_refl_simp(xol,wol);
      if(i < 0)
	return KLPOL_TRIV;

      byte[] nxol = OLine.trans(xol,i,i+1);
      byte[] nwol = OLine.trans(wol,i,i+1);

      int[] ans1; 
      int[] nans; 
      int[] cpxr = new int[1]; // right and left complexity vectors
      int[] cpxl = new int[1];
      if(OLine.Bruhat(xol,nwol))
      {
	// since xp is an msp for wp, we know where the q goes.
	ans1 = IPoly.add(IPoly.shift(getKL(xol,nwol,false),1),
		   getKL(nxol,nwol,false));
      } else {
	ans1 = getKL(nxol,nwol,false);	    
      }

      if(top && interme) System.out.print(".");

      ///////////////////////////////////////////////////////
      // corrective sum
      ///////////////////////////////////////////////////////
      // get all possible z's that can appear
      Vector vec = ep.geteps(xol,nwol,i);
      
      if(top && interme) System.out.print("." + vec.size());

      // run through them all
      for(Iterator e = ((List)vec).iterator(); e.hasNext(); ) 
      {	  
	APerm nz = (APerm)e.next();
	int[] tmpkl = getKL(nz.ol, nwol,false); 
	int ldiff = OLine.numinv(wol) - OLine.numinv(nz.ol);
	
	// need to be careful that don't have a zero for a poly
	if(2*(tmpkl.length-1) == ldiff - 2 && tmpkl[tmpkl.length-1] != 0) 
	{
	  int[] tmpzkl = getKL(xol, nz.ol, false); 
	  int[] xzmuzws = IPoly.mulcons(tmpzkl,tmpkl[tmpkl.length-1]);
	  nans = IPoly.sub(ans1,IPoly.shift(xzmuzws,ldiff/2));
	  if(nans == null)
	    neg_error(xol,wol,nxol,nwol,nz,tmpkl,tmpzkl,xzmuzws,ans1);
	  ans1 = IPoly.copy(nans);
	}
	if(top && interme) System.out.print(".");
      }

      if(top && interme) System.out.println();

      // save this in so we don't have to compute it again
      setKL(xol,wol,ans1);

      // update statistics
      total_req++;
      total_calc++;

      return ans1;
    }

    /////////////////////////////////////////////////////////////////////
    // print diagnostics if subtracted to get a negative coefficient
    // it goes without saying that this shouldn't happen.
    /////////////////////////////////////////////////////////////////////
    public void neg_error(byte[] xol,byte[] wol,byte[] nxol,byte[] nwol,
			  APerm nz,int[] tmpkl,int[] tmpzkl,
			  int[] xzmuzws,int[] ans1)
    {
      System.out.print("xol: ");	OLine.print(xol);
      System.out.print("wol: ");	OLine.print(wol);
      System.out.print("nxol: ");	OLine.print(nxol);
      System.out.print("nwol: ");	OLine.print(nwol);
      System.out.print("zol: ");	OLine.print(nz.ol);
      System.out.print("z.nw: ");	IPoly.print(getKL(nz.ol, nwol,false)); 
      System.out.print("tmpkl: ");	IPoly.print(tmpkl);
      System.out.print("x.z: ");	IPoly.print(getKL(xol, nz.ol,false)); 
      System.out.print("tmpzkl: ");	IPoly.print(tmpzkl);
      System.out.print("x.z.z.ws: ");	IPoly.print(xzmuzws); 
      System.out.print("ans1: ");	IPoly.print(ans1);
      if(OLine.Bruhat(xol,nwol))
      {
	// since xp is an msp for wp, we know where the q goes.
	System.out.print("both: ");	
	IPoly.print(IPoly.add(IPoly.shift(getKL(xol,nwol,false),1),
			getKL(nxol,nwol,false)));
      } else {
	System.out.print("one: ");	
	IPoly.print(getKL(nxol,nwol,false));	    
      }
    }
}



==> klpcode/MainKLP.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;
import java.io.*;

/** 
 *  Type A Kazhdan-Lusztig polynomials
 */
class MainKLP {
    // klp is where all the computation is done
    static KLPol klp = new KLPol();

    /////////////////////////////////////////////////
    // where it all begins
    /////////////////////////////////////////////////
    public static void main(String[] args)
	throws java.io.IOException 
    {
      KLPol klp = new KLPol();
      about();
      // lookforinvos(9400,klp);
      mainloop();
    }

    //////////////////////////////////////////////////////////
    // change options in KLPol
    //////////////////////////////////////////////////////////
    static public void optionsloop()
	throws java.io.IOException 
    {
      char[] bufx;
      do 
      {
	System.out.println("f --- flatten pairs:    " + klp.flatten);
	System.out.println("g --- pick generators:  " + klp.pickgen);
	System.out.println("i --- display progress: " + klp.interme);
	System.out.println("s --- print statistics: " + klp.prstats);
	System.out.println("m --- print 0-1 ce's:   " + klp.prmuses);
	System.out.println("c --- compute cell:     " + klp.compcel);
	System.out.println("q --- go to main menu");
	System.out.print("Option: ");

	bufx = IO.getcharstr();
	if(bufx.length == 0)
	  return;
	if(bufx[0] == 'f' || bufx[0] == 'F')
	  klp.flatten = !klp.flatten;
	if(bufx[0] == 'g' || bufx[0] == 'G')
	  klp.pickgen = !klp.pickgen;
	if(bufx[0] == 'i' || bufx[0] == 'I')
	  klp.interme = !klp.interme;
	if(bufx[0] == 's' || bufx[0] == 'S')
	  klp.prstats = !klp.prstats;
	if(bufx[0] == 'm' || bufx[0] == 'M')
	  klp.prmuses = !klp.prmuses;
	if(bufx[0] == 'c' || bufx[0] == 'C')
	  klp.compcel = !klp.compcel;
      }
      while(bufx[0] != 'q');
    }

    //////////////////////////////////////////////////////////
    // main control loop
    //////////////////////////////////////////////////////////
    static public void mainloop()
	throws java.io.IOException 
    {
      long startime = System.currentTimeMillis();
      char[] bufx;
      do 
      {
	System.out.print("[O]pts; [K]-L polys; ");
	System.out.print("[C]lear hash; [R]eset stats; [Q]uit: ");
	bufx = IO.getcharstr();
	if(bufx.length == 0)
	  return;

	if(bufx[0] == 'o' || bufx[0] == 'O')
	{
	  optionsloop();
	  continue;
	}
	if(bufx[0] == 'k' || bufx[0] == 'K')
	{
	  mainklloop();
	  continue;
	}
	if(bufx[0] == 'l' || bufx[0] == 'L')
	{
	  mainklinfoloop();
	  continue;
	}
	if(bufx[0] == 'c' || bufx[0] == 'C')
	{
	  klp.prs.clear();
	  System.out.println("I am now a tabula rasa.");
	  System.out.println();
	  continue;
	}
	if(bufx[0] == 'r' || bufx[0] == 'R')
	{
	  klp.clear_stats();
	  System.out.println("Counters set to 0.");
	  System.out.println();
	  continue;
	}
      } while(bufx[0] != 'q');
    }

    //////////////////////////////////////////////////////////
    // print basic info.
    //////////////////////////////////////////////////////////
    static public void about()
    {
      System.out.println("klpol version 1.0, Copyright (C) 2002 Gregory S. Warrington");
      System.out.println("klpol comes with ABSOLUTELY NO WARRANTY; for details");
      System.out.println("see 'COPYING'.  This is free software, and you are welcome");
      System.out.println("to redistribute it under certain conditions; see 'COPYING'");
      System.out.println();
    }

    //////////////////////////////////////////////////////////
    // compute klpolys until bored
    //////////////////////////////////////////////////////////
    static public void mainklloop()
	throws java.io.IOException 
    {
      while(getnewpair())
	;
    }

    //////////////////////////////////////////////////////////
    // compute klpolys until bored - choose generator 
    //////////////////////////////////////////////////////////
    static public void mainklinfoloop()
	throws java.io.IOException 
    {
      while(getinfopair())
	;
    }

    //////////////////////////////////////////////////////////
    // get a pair of perms to compute klpolys of
    //////////////////////////////////////////////////////////
    static private boolean getnewpair()
	throws java.io.IOException 
    {
      System.out.print("x ([0..9a...z]): ");
      byte[] bufx = IO.getbytestr(System.in,'\n');
      System.out.print("w ([0..9a...z]): ");
      byte[] bufw = IO.getbytestr(System.in,'\n');
      System.out.println();

      if(!OLine.validate(bufx) || !OLine.validate(bufw))
      {
	System.out.println("ERROR: either x or w is not a valid permutation - ie, 0,1,...9,a,b,...");
	System.out.println();
	return true;
      }

      if(bufx.length != bufw.length) 
      {
	System.out.println("ERROR: permutations must be of same length");
	System.out.println();
	return true;
      }

      if(bufx.length > 0)
      {
        long startime = System.currentTimeMillis();
	klp.getpr(bufx, bufw);
	prtime(startime);
	System.out.println();
	return true;
      }

      return false;
    }

    //////////////////////////////////////////////////////////
    // get pair of perms along with gen. to recurse on
    //////////////////////////////////////////////////////////
    static private boolean getinfopair()
	throws java.io.IOException 
    {
      System.out.print("x ([0..9a...z]): ");
      byte[] bufx = IO.getbytestr(System.in,'\n');
      System.out.print("w ([0..9a...z]): ");
      byte[] bufw = IO.getbytestr(System.in,'\n');

      // decide whether hitting on right or left
      System.out.print("gen (negative for on left): ");
      char[] onr = IO.getcharstr();
      boolean onrb = true;
      char gen;

      if(onr[0] == '-')
      {
	onrb = false;
	gen = onr[1];
      } else
	gen = onr[0];

      if(!OLine.validate(bufx) || !OLine.validate(bufw))
      {
	System.out.println("ERROR: either x or w is not a valid permutation - ie, 0,1,...9,a,b,...");
	System.out.println();
	return true;
      }

      if(bufx.length != bufw.length) 
      {
	System.out.println("ERROR: permutations must be of same length");
	System.out.println();
	return true;
      }

      if(bufx.length > 0)
      {
        long startime = System.currentTimeMillis();
	klp.infoKL(bufx,bufw,(int)(gen-'0'),onrb);
	prtime(startime);
	System.out.println();
	return true;
      }

      return false;
    }

    //////////////////////////////////////////////////////////
    // print time since st in nice format
    //////////////////////////////////////////////////////////
    static public void prtime(long st)
    {
      long ct = (long)((System.currentTimeMillis()-st)/1000);
      System.out.print("Time for computation(min:sec): ");
      System.out.print(ct/60 + ":"); 
      if(ct%60 < 10)
	  System.out.print("0");
      System.out.println(ct%60);
    }

    //////////////////////////////////////////////////////////
    // read in our library of kl-polys
    // I don't think it reacts gracefully if can't find files
    //////////////////////////////////////////////////////////
    public static void stklpol(KLPol klp)
	throws java.io.IOException 
    {
      IO.readonefile("a3.java.aug",klp);
      IO.readonefile("a4.java.aug",klp);
      IO.readonefile("a5.java.aug",klp);
      IO.readonefile("a6.java.aug",klp);
      IO.readonefile("a7.java.aug",klp);
      System.out.println("--done reading klpolys--");
    }
}



==> klpcode/OLPair.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;

/** 
 *  Contains a pair of permutations (in one-line notation)
 */
class OLPair {
    byte[] x;
    byte[] w;

    public OLPair(byte xol[], byte wol[]) {
      this.x = OLine.copy(xol);
      this.w = OLine.copy(wol);
    }

    public OLPair() {
      this.x = null;
      this.w = null;
    }

    public void print() {
      System.out.print("Pair: ");
      OLine.print(x);
      OLine.print(w);
      System.out.println();
    }
}





==> klpcode/OLine.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

import java.util.*;

/** 
 * implements basic operations on arrays
 */
class OLine {
    static char[] letconv = {'0','1','2','3','4','5','6','7','8','9','a',
			     'b','c','d','e','f','g','h','i','j','k','l',
			     'm','n','o','p','q','r','s','t','u','v','w'};
    static byte[] ids2 = {0,1};

    ////////////////////////////////////////////////////////////
    // return the array corresponding to an inverted permutation
    static public byte[] invert(byte ol[]) 
    {
      byte invol[] = new byte[ol.length];
      for(int i = 0; i < ol.length; i++)	    
      {
	invol[ol[i]] = (byte)i;
      }
      return invol;
    }

    ////////////////////////////////////////////////////////////
    // add up the entries in an array
    static public int sum(byte ol[]) 
    {
      int ans = 0;
      
      for(int i = 0; i < ol.length; i++)	    
      {
	ans += ol[i];
      }
      return ans;
    }

    ////////////////////////////////////////////////////////////
    // find right descent set
    static public BitSet getRds(byte ol[])    
    {
      if(ol.length == 0) {
	return new BitSet(0);
      }
      BitSet rds = new BitSet(ol.length-1);
      for(int i = 0; i < ol.length-1; i++)	    
      {
	if(ol[i] > ol[i+1])
	{
	  rds.set(i);
	}
      }
      return rds;
    }

    ////////////////////////////////////////////////////////////
    // is rotationally symmetric
    static public boolean isrotsym(byte ol[])    
    {
      for(int i = 0; i < (ol.length+1)/2; i++)
	if(ol[i] != ol.length - ol[ol.length-i-1] - 1)
	  return false;
      return true;
    }

    ////////////////////////////////////////////////////////////
    // find left descent set
    static public BitSet getLds(byte ol[])    
    {
      if(ol.length == 0) {
	return new BitSet(0);
      }
      BitSet lds = new BitSet(ol.length-1);
      byte inv[] = OLine.invert(ol);
      for(int i = 0; i < ol.length-1; i++)	    
      {
	if(inv[i] > inv[i+1])
	{
	  lds.set(i);
	}
      }
      return lds;
    }

    ////////////////////////////////////////////////////////////
    // return the number of inversions
    static public int numinv(byte ol[]) 
    {
      int ans = 0;
      for(int i = 0; i < ol.length - 1; i++) {
	for(int j = i+1; j < ol.length; j++) {
	  if(ol[i] > ol[j]) {
	    ans++;
	  }
	}
      }
      return ans;
    }

    ////////////////////////////////////////////////////////////
    // return rxw value at p,q
    static public int rxw(byte ol[], int p, int q)
    {
      int ans = 0;
      for(int i = 0; i <= p; i++) {
	if(ol[i] >= q) {
	  ans++;
	}
      } 
      return ans;
    }

    ////////////////////////////////////////////////////////////
    // return rxwarr
    static public int[][] rxwarr(byte ol[])
    {
      int ans[][] = new int[ol.length][ol.length];

      for(int i = 0; i < ol.length; i++) {
	for(int j = i; j < ol.length; j++) {
	  for(int k = ol[i]; k < ol.length; k++) {
	    ans[j][k]++;
	  }
	}
      }
      return ans;
    }

    ////////////////////////////////////////////////////////////
    // check if they're equal
    static public boolean equal(byte xol[], byte wol[]) 
    {
      if(xol.length != wol.length) {
	return false;
      }
      for(int i = 0; i < xol.length; i++) {
	if(xol[i] != wol[i]) {
	  return false;
	}
      }
      return true;
    }

    ////////////////////////////////////////////////////////////
    // copy an array
    static public byte[] copy(byte ol[]) 
    {
      if(ol.length == 0) {
	return null;
      }
      byte nol[] = new byte[ol.length];
      for(int i = 0; i < ol.length; i++) {
	nol[i] = ol[i];
      }
      return nol;
    }

    ////////////////////////////////////////////////////////////
    // copy first n elements of an array
    static public byte[] copy(byte ol[], int n) 
    {
      if(ol.length == 0) {
	return null;
      }
      byte nol[] = new byte[n];
      for(int i = 0; i < n; i++) {
	nol[i] = ol[i];
      }
      return nol;
    }

    ////////////////////////////////////////////////////////////
    // return dxwarr
    static public int[][] dxwarr(byte xol[], byte wol[])
    {
      int[][] xolarr = rxwarr(xol); 
      int[][] wolarr = rxwarr(wol); 
      int ans[][] = new int[xol.length][xol.length];

      for(int i = 0; i < xol.length; i++) {
	for(int j = 0; j < xol.length; j++) {
	  ans[i][j] = wolarr[i][j] - xolarr[i][j];
	}
      }
      return ans;
    }
      
    ////////////////////////////////////////////////////////////
    // flatten a pair of arrays
    // if equal, just return permutation in S_1
    static public OLPair flatten(byte xol[], byte wol[]) 
    {
      if(xol.length < 2) {
	return new OLPair(ids2,ids2);
      }
      int tot = 0;
      int cur = 0;
      byte[] ansx = new byte[xol.length]; 
      byte[] answ = new byte[xol.length]; 

      while(tot < xol.length) {
	int posx = OLine.pos(xol,(byte)cur);
	int posw = OLine.pos(wol,(byte)cur);
	if(posx >= 0) {
	  ansx[posx] = (byte)tot;
	  answ[posw] = (byte)tot;
	  tot++;
	}
	cur++;
      }
      return new OLPair(ansx,answ);
    }

    ////////////////////////////////////////////////////////////
    // validate permutation
    static public boolean validate(byte xol[])
    {
      // assuming these are all initalized to 0
      // assuming that xol only consists of 0-9,a-z
      byte[] chk = new byte[xol.length];

      for(int i = 0; i < xol.length; i++) 
      {
	if(xol[i] >= xol.length)
	  return false;
	chk[xol[i]]++;
      }

      for(int i = 0; i < xol.length; i++) 
	if(chk[i] != 1)
	  return false;
      return true;
    }

    ////////////////////////////////////////////////////////////
    // return tilde'd pair
    static public OLPair tilde(byte xol[], byte wol[]) 
    {
      int[][] dxw = dxwarr(xol,wol);
      byte[] nxarr = new byte[xol.length];
      byte[] nwarr = new byte[wol.length];
      int cnt = 0;

      for(int i = 0; i < xol.length; i++) {
	if(xol[i] != wol[i] || dxw[i][xol[i]] != 0) {
	  nxarr[cnt] = xol[i];
	  nwarr[cnt] = wol[i];
	  cnt++;
	}
      }
      return OLine.flatten(OLine.copy(nxarr,cnt),OLine.copy(nwarr,cnt));
    }

    ////////////////////////////////////////////////////////////
    // print out in one-line notation
    static public void printpair(byte ol[], byte ol2[])
    {
	print(ol);	
	print(ol2);	
	System.out.print(": ");
    }

    ////////////////////////////////////////////////////////////
    // print out in one-line notation
    static public void print(byte ol[])
    {
      for(int i = 0; i < ol.length; i++)
      {
	System.out.print(letconv[ol[i]]);
      }
      System.out.print("  ");
    }

    ////////////////////////////////////////////////////////////
    // print out in one-line notation
    static public void print(byte ol[], int max)
    {
      for(int i = 0; i < max; i++)
      {
	System.out.print(letconv[ol[i]]);
      }
      System.out.print("  ");
    }

    ////////////////////////////////////////////////////////////
    // print out in one-line notation
    static public void println(byte ol[])
    {
      for(int i = 0; i < ol.length; i++)
      {
	System.out.print(letconv[ol[i]]);
      }
      System.out.println();
    }

    ////////////////////////////////////////////////////////////
    // print out in one-line notation
    static public void println(byte ol[], int len)
    {
      for(int i = 0; i < len; i++)
      {
	System.out.print(letconv[ol[i]]);
      }
      System.out.println();
    }

    ////////////////////////////////////////////////////////////
    // return position of particular number in an array
    static public int pos(byte ol[], byte key)
    {
      for(int i = 0; i < ol.length; i++) 
      {
	if(ol[i] == key) {
	  return i;
	}
      }
      return -1;  // this really shouldn't happen, maybe throw in an error
    }


    ////////////////////////////////////////////////////////////
    // say how many numbers we have in a particular rectangle
    // don't include edges
    static public int numinrect(byte ol[], int a, int b)
    {
      int lendiff = 0;

      for(int i = a+1; i < b; i++) {
	for(int j = Math.min(ol[a],ol[b]); j < Math.max(ol[a],ol[b]); j++) {
	  if(ol[i] > Math.min(ol[a],ol[b]) && ol[i] < Math.max(ol[a],ol[b])) {
	    lendiff++;
	  }
	}
      }
      return lendiff;
    }

    ////////////////////////////////////////////////////////////
    // compare two permutations in Bruhat order
    // has counterpart in APerm
    static public boolean Bruhat(byte xol[], byte wol[])
    {
      // make sure these permutations are in the same group
      if(xol.length != wol.length) {
	System.out.println("--------------------------------------asdfasdf");
	return false;
      } 

      // only do tableau criterion at ascents
      // i should check that this is correct
      // or maybe there is just a much more efficient way to do it
      for(int i = 0; i < xol.length; i++) {
	if(xol[i] > wol[i]) {
	  //i == 0 || p2.rds.get(i-1) == false) {
	for(int j = 0; j < xol.length; j++) { 
	  if(OLine.rxw(xol,i,j) > OLine.rxw(wol,i,j)) {
	    return false;
	  }
	}
	}
      }
      return true;
    }

    ////////////////////////////////////////////////////////////
    // compare two permutations in Bruhat order
    // has counterpart in APerm
    static public boolean partBruhat(byte xol[], byte wol[], int unt)
    {
      // only do tableau criterion at ascents
      // i should check that this is correct
      // or maybe there is just a much more efficient way to do it
      for(int i = 0; i <= unt; i++) {
	if(xol[i] > wol[i] || i == unt) {
	for(int j = 0; j < xol.length; j++) { 
	  if(OLine.rxw(xol,i,j) > OLine.rxw(wol,i,j)) {
	    return false;
	  }
	}
	}
      }
      return true;
    }

    ////////////////////////////////////////////////////////////
    // return perm gotten by acting by t_ij
    // has counterpart in APerm
    static public byte[] trans(byte ol[], int a, int b)
    {
      byte[] nol = OLine.copy(ol);

      nol[a] = ol[b];
      nol[b] = ol[a];

      return nol;
    }

    ////////////////////////////////////////////////////////////
    // return perm gotten by acting by t_ij
    // has counterpart in APerm
    static public byte[] transonl(byte ol[], int a, int b)
    {
      byte[] nol = OLine.copy(ol);

      int i = 0;
      while(ol[i] != (byte)a)
	  i++;
      int j = 0;
      while(ol[j] != (byte)b)
	  j++;

      nol[i] = ol[j];
      nol[j] = ol[i];

      return nol;
    }

    ////////////////////////////////////////////////////////////
    // return perm gotten by acting by t_ij
    // has counterpart in APerm
    static public byte[] neg(byte ol[], int a)
    {
      byte[] nol = OLine.copy(ol);

      nol[a] = (byte)-ol[a];

      return nol;
    }

    ////////////////////////////////////////////////////////////
    // return a random permutation of the specified size
    static public byte[] random(int n)
    {
      // set up set to choose from
      Vector vec = new Vector(n);
      for(int i = 0; i < n; i++) {
	vec.addElement(new Integer(i));
      }
      
      // build up random permutation
      Random ran = new Random();
      Vector rvec = new Vector(n);
      byte[] nb = new byte[n];
      for(int i = 0; i < n; i++) {
	int nv = ran.nextInt(n-i);
	nb[i] = ((Integer)vec.elementAt(nv)).byteValue();
	vec.removeElementAt(nv);
      }
      return nb;
    }

    ////////////////////////////////////////////////////////////
    // say whether perm is 3412 avoiding
    static public boolean avoid3412(byte ol[])
    {
      for(int i = 0; i < ol.length-3; i++)
      {
	for(int j = i+1; j < ol.length-2; j++)
	{
	  if(ol[j] > ol[i])
	    for(int k = j+1; k < ol.length-1; k++)
	    {
	      if(ol[k] < ol[i])
		for(int l = k+1; l < ol.length; l++)
		{
		  if(ol[l] > ol[k] && ol[l] < ol[i])
		    return false;
		}
	    }
	}
      }
      return true;
    }

    ////////////////////////////////////////////////////////////
    // say whether perm is 3412 avoiding
    static public boolean avoid4231(byte ol[])
    {
      for(int i = 0; i < ol.length-3; i++)
      {
	for(int j = i+1; j < ol.length-2; j++)
	{
	  if(ol[j] < ol[i])
	    for(int k = j+1; k < ol.length-1; k++)
	    {
	      if(ol[k] < ol[i] && ol[k] > ol[j])
		for(int l = k+1; l < ol.length; l++)
		{
		  if(ol[l] < ol[j])
		    return false;
		}
	    }
	}
      }
      return true;
    }

    ////////////////////////////////////////////////////////////
    // say whether perm is smooth
    static public boolean issmo(byte ol[])
    {
      return(avoid4231(ol) && avoid3412(ol));
    }
}


==> klpcode/Shol.java <==
/* klpol - for computations of type A Kazhdan-Lusztig polys
 * Copyright (C) 2002 Gregory S. Warrington
 * email: gwar@alumni.princeton.edu 
 *
 * This program is free software; you can redistribute it and/or
 * modify it under the terms of the GNU General Public License
 * as published by the Free Software Foundation; either version 2
 * of the License, or (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA
 * 02111-1307, USA.
 */

/** 
 *  Wrapper for int[]
 *  Could be made short if need to save space.
 */

class Shol {
    int[] shol;
    int[] cpxl;
    int[] cpxr;

    public Shol(int shol[]) 
    {
      this.shol = IPoly.copy(shol);
      this.cpxl = new int[shol.length-1];
      this.cpxr = new int[shol.length-1];
    }

    public Shol(int shol[], int[] cpxr, int[] cpxl) 
    {
      this.shol = IPoly.copy(shol);
      this.cpxl = IPoly.copy(cpxl);
      this.cpxr = IPoly.copy(cpxr);
    }
}


==> mincode/1348.c <==
#include <stdio.h>
#define NMAX 20 /*NMAX should exceed n by at least 2*/

short n, rowof[NMAX], colof[NMAX], rowlength[NMAX], collength[NMAX];
short pxrow[NMAX], pxcol[NMAX], pxrowlen[NMAX], pxcollen[NMAX];

main()
{
	extern short collength[];
	void initial(), construct();
	short next(), fits();
	long wcount = 0, xcount = 0, *xcaddr = &xcount;

	scanf("%hd", &n);
	printf("%hd\n", n);
	initial();
	while (next())
		if (collength[0] == collength[1] && fits()){
			wcount++;
			construct(xcaddr);
		}
		/*
	printf("\nNumber of w tableaux= %ld\n", wcount);
	printf("\nNumber of x tableaux= %ld\n", xcount);
		*/
}

/*******************************************/
/* Procedure to initialize external arrays */
/*******************************************/

void initial()
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	register short i;

	for (i = 0; i < n; i++){
		rowof[i] = rowlength[i] = 0;
		colof[i] = i;
		collength[i] = 1;
	}
	for (i = n; i < NMAX; i++)
		rowof[i] = colof[i] = rowlength[i] = collength[i] = 0;
	rowlength[0] = n;
}

/***************************************************************/
/* Procedure to change external arrays to match next tableau   */
/* (gotten by moving the largest possible element up, putting  */
/* larger things down in row 0).  Returns number of columns of */
/* new tableau-1.  Thus, it returns 0 for the last tableau.    */
/***************************************************************/

short next()
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	register short i, lastelt, col;

	lastelt = n;
	do
		--collength[colof[--lastelt]];
	while (--rowlength[rowof[lastelt]] == 0);
	col = rowlength[rowof[lastelt] = collength[colof[lastelt] - 1]]++;
	++collength[colof[lastelt] = col];
	for (i = lastelt + 1; i < n; i++){
		rowof[i] = 0;
		collength[colof[i] = rowlength[0]++] = 1;
	}
	return(rowlength[0] - 1);
}

/******************************************************************/
/* Function to decide whether some tableau satisfying (1) and (4) */
/* fits the shape of our tableau.                                 */
/******************************************************************/

short fits()
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	short chains[NMAX], makechains();
	register short *cl = collength, *c;
	register short sumcols=0, sumchains=0;
	short m;
	void sip();

#ifdef NOFITS
	return(1);
#endif
	m = makechains(chains) - 1;
		for (c = chains + m; c > chains; c--)
			*c -= *(c - 1);
		*chains += 1;
		sip(chains, chains + m);
	while ((sumcols += *(cl++)) < n)
		if ((sumchains += *(c++)) > sumcols) return (0);
	return(1);
}

/********************************************************/
/*  function to merge sort an array of shorts in place  */
/********************************************************/

void sip(botaddr, topaddr)
	register short *botaddr, *topaddr;
{
	register short *l2;
	register short *l;
	register short *l1;
	register short *midaddr;
	static short list[NMAX];
	short notdone = 1;

	midaddr = botaddr + (topaddr - botaddr) / 2;
	if (botaddr < midaddr)
		sip(botaddr, midaddr);
	if (++midaddr < topaddr)
		sip(midaddr, topaddr);
	l1 = botaddr;
	l2 = midaddr;
	l = list;
	do{
		if (*l1 > *l2){
			*(l++) = *(l1++);
			if (l1 >= midaddr)
				notdone = 0;
		}else{
			*(l++) = *(l2++);
			if (l2 > topaddr){
				while (l1 < midaddr)
					*(l++) = *(l1++);
				notdone = 0;
			}
		}
	}while (notdone);
	while (l2 > botaddr)
		*(--l2) = *(--l);
}

/********************************************************************/
/* makechains puts the length of each chain i, i-1,... known        */
/* to be a subword of w(Px) in an array, chains.  It returns the    */
/* number of these chains.                                          */
/********************************************************************/

short makechains(chains)
	short chains[];
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	register short *c = chains;
	register short lastno=0;
	
	*c = 0;
	while (lastno < n - 1)
		if (rowof[lastno + 2] > rowof[lastno]){
			*c = lastno + 2;
			++lastno;
		}else if (rowof[lastno + 1] > rowof[lastno]){
			*c = lastno + 1;
			++lastno;
		}else if (*c == lastno){
			*(++c) = ++lastno;
		}else ++lastno;
	return (c - chains + 1);
}

/*****************************/
/*  tableau output function  */
/*****************************/

void printtab(rowl, col)
	short rowl[], col[];
{
	extern short n;
	register short entry, strip;

#ifdef NOWRITE
	return;
#endif
	for (strip = 0; strip <= *rowl; strip++){
		for (entry = n - 1; entry >= 0; entry--)
			if (col[entry] == strip)
				printf("%1hx", entry);
	}
}

/**********************************************************************/
/*  function which finds all Px tableaux which satisfy 1, 3, 4 and 8  */
/*  with the given Pw tableau.                                        */
/**********************************************************************/

void construct(xcount)
	long *xcount;
{

	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	register short *prl = pxrowlen + n, *pcl = pxcollen + n;
	short chains[NMAX], **whichchain, *whchstar, r = -1;
	short fillup(), raise(), xequalsw(), seven();
	void printtab();

#ifdef DEBUG
	printf("Entering construct()\n");
	printtab(rowlength, colof);
#endif
	while (prl > pxrowlen)
		*(--prl) = *(--pcl) = 0;
	makechains(chains);
#ifdef DEBUG
	printf("Returned from makechains.\n");
#endif
	whichchain = &whchstar;
	whchstar = chains;
	do
		if (fillup(whichchain, r) == n - 1)
			if (rowof[n - 1] > pxrow[n - 1] && seven() && !xequalsw()){
				printtab(rowlength, colof);
				printf("\t");
				printtab(pxrowlen, pxcol);
				printf("\n");
				(*xcount)++;
			}
	while ((r = raise(whichchain, chains)) != 0);
}

/***************************************************/
/*  function to check whether condition (8) holds  */
/***************************************************/

short
seven()
{
	extern short n, rowlength[], collength[];
	extern short rowof[], colof[], pxrow[], pxcol[];
	register short i;
	short cl[NMAX];
	short istab();

	for (i = rowlength[0]; i >= 0; i--)
		cl[i] = collength[i];
	for (i = 0; i < n; i++){
		if (rowof[i] != pxrow[i] || colof[i] != pxcol[i])
			return (1);
		--cl[colof[i]];
		if (istab(cl, rowlength[0]))
			return (0);
	}
	return (0);
}

/*********************************************************************/
/*  function to check whether the array cl of length colno contains  */
/*  the column lengths of a Ferrers diagram, possibly preceded by    */
/*  zeros.                                                           */
/*********************************************************************/

short
istab(cl, colno)
	short cl[], colno;
{
	register short i = 0;

	while (cl[i] == 0) ++i;
	while (++i < colno)
		if (cl[i - 1] < cl[i])
			return (0);
	return (1);
}

/*******************************/
/*  function to tell if Px=Pw  */
/*******************************/

short xequalsw()
{
	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];
	
	register short *a, *b;
	
	for (a = pxrow, b = rowof; b < rowof + n; a++, b++)
		if (*a != *b) return(0);
	return(1);
}

/**********************************************************************/
/*  fillup(whichchain) tries to fill the empty part of the Px tableau */
/*  by vertical strips, starting with the chain whose largest element */
/*  is in **whichchain.  It returns the largest number filled in,     */
/*  which is always the top of a chain, **whichchain.                 */
/**********************************************************************/

short fillup(whichchain, rvble)
	register short **whichchain;
	short rvble;
{

	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	register short r = rvble + 1;
	short rownum = -1, x, y;
	short squareabove();

#ifdef DEBUG
	printf("Entering fillup.  **whichchain=%hd  r=%hd\n", **whichchain, r);
#endif
	while (squareabove(rownum, &x, &y)){
		pxrow[r] = x;
		pxcol[r] = y;
		++pxrowlen[x];
		++pxcollen[y];
		rownum = x;
		if (r++ == n - 1) break;
		if (r > **whichchain){
			(*whichchain)++;
			rownum = -1;
		}
	}
	if (--r < **whichchain){
		(*whichchain)--;
		while (r > **whichchain){
			--pxrowlen[pxrow[r]];
			--pxcollen[pxcol[r]];
			--r;
		}
	}
#ifdef DEBUG
	printf("Exiting fillup.  Returning r=%hd **whichchain=%hd\n", r, **whichchain);
#endif
	return(r);
}

/********************************************************************/
/*  function to find the coordinates of the addible square above    */
/*  row rownum in the Px tableau.  Its row number is placed in      */
/*  *xaddr, its column number in *yaddr.  If such a square exists,  */
/*  function returns 1, else 0.                                     */
/********************************************************************/

short squareabove(rownum, xaddr, yaddr)
	register short rownum;
	short *xaddr, *yaddr;
{

	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	register short height;

#ifdef DEBUG
	printf("Entering squareabove. rownum=%hd\n", rownum);
#endif
	height = rownum + 1;
	if (rownum >= 0){
		height--;
		do
			if (++height >= collength[0]){
#ifdef DEBUG
				printf("Taking top 0 exit from squareabove\n");
#endif
				return(0);
			}
		while (pxrowlen[height] >= pxrowlen[rownum]);
	}
	do
		if (pxrowlen[height] < rowlength[height]){
			*yaddr = pxrowlen[*xaddr = height];
#ifdef DEBUG
			printf("Exiting squareabove with x= %hd, y=%hd\n", *xaddr, *yaddr);
#endif
			return(1);
		}
	while (++height < collength[0]);
	return (0);
}

/**********************************************************************/
/*  function which finds the largest number smaller than **whichchain */
/*  which can be pushed up in Px.  If such a number exists, it pushes */
/*  it up and returns the top of its chain, **whichchain, which may   */
/*  change as a side-effect.  If none exists, it returns 0.           */
/**********************************************************************/

short raise(whichchain, chains)
	register short **whichchain, chains[];
{
	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	short checkchain();

#ifdef DEBUG
	printf("Entering raise.  **whichchain=%hd\n", **whichchain);
#endif
	while (*whichchain > chains){
		if (checkchain(**whichchain, *(*whichchain - 1))){
#ifdef DEBUG
			printf("Exiting raise. Returning **whichchain=%hd\n", **whichchain);
#endif
			(*whichchain)++;
			return (*(*whichchain - 1));
		}
		--(*whichchain);
	}
#ifdef DEBUG
	printf("Exiting raise.  **whichchain=%hd. Returning 0\n", **whichchain);
#endif
	return (0);
}

/********************************************************************/
/*  function which either pushes up the largest entry in the chain  */
/*  *whichchain which can be pushed up and returns 1, or deletes    */
/*  the chain and returns 0 if none exists.                         */
/********************************************************************/

short checkchain(curtop, prevtop)
	register short curtop, prevtop;
{
	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	short squareabove(), stackup();
	register short elt;
	short x, y;

#ifdef DEBUG
	printf("Entering checkchain.  **whichchain=%hd\n", curtop);
#endif
	for (elt = curtop; elt > prevtop; elt--){
		--pxrowlen[pxrow[elt]];
		--pxcollen[pxcol[elt]];
		/*  pxrow[elt] and pxcol[elt] are unchanged  */
		if (squareabove(pxrow[elt], &x, &y))
			if (curtop - elt < collength[0] - x){
			/*  Put better tests in here later?  */
				++pxrowlen[pxrow[elt] = x];
				++pxcollen[pxcol[elt] = y];
				if (stackup(elt, curtop)){
#ifdef DEBUG
					printf("checkchain returning 1.\n");
#endif
					return(1);
				}
			}
	}
#ifdef DEBUG
	printf("checkchain returning 0.\n");
#endif
	return(0);
}

/*********************************************************************/
/*  function which is called by checkchain to fill up the larger     */
/*  numbers in a chain.  If possible, it does this and returns 1;    */
/*  otherwise it makes no change to pxcollen and pxrowlen (although  */
/*  it may modify pxrow and pxcol for members of the current chain)  */
/*  and returns 0.                                                   */
/*********************************************************************/

short stackup(eorig, curtop)
	register short eorig, curtop;
{
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	short squareabove();
	short x, y;
	register short elt = eorig, nopanic = 1;

	while ((elt < curtop) && (nopanic))
		if (squareabove(pxrow[elt], &x, &y)){
			++pxrowlen[pxrow[++elt] = x];
			++pxcollen[pxcol[elt] = y];
		}else
			nopanic = 0;
	if (nopanic) return(1);
	/*  If we reach this point, it didn't work.  Clean up our mess.  */
	while (elt >= eorig){
		--pxrowlen[pxrow[elt]];
		--pxcollen[pxcol[elt]];
		--elt;
	}
	return(0);
}


==> mincode/1and4.c <==
#include <stdio.h>
#define NMAX 20 /*NMAX should exceed n by at least 2*/

short n, rowof[NMAX], colof[NMAX], rowlength[NMAX], collength[NMAX];
short pxrow[NMAX], pxcol[NMAX], pxrowlen[NMAX], pxcollen[NMAX];

main()
{
	void initial(), construct();
	short next(), fits();
	long wcount = 0, xcount = 0, *xcaddr = &xcount;

	scanf("%hd", &n);
	printf("%hd\n", n);
	initial();
	while (next())
		if (fits()){
			wcount++;
			construct(xcaddr);
		}
		/*
	printf("\nNumber of w tableaux= %ld\n", wcount);
	printf("\nNumber of x tableaux= %ld\n", xcount);
		*/
}

/*******************************************/
/* Procedure to initialize external arrays */
/*******************************************/

void initial()
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	register short i;

	for (i = 0; i < n; i++){
		rowof[i] = rowlength[i] = 0;
		colof[i] = i;
		collength[i] = 1;
	}
	for (i = n; i < NMAX; i++)
		rowof[i] = colof[i] = rowlength[i] = collength[i] = 0;
	rowlength[0] = n;
}

/***************************************************************/
/* Procedure to change external arrays to match next tableau   */
/* (gotten by moving the largest possible element up, putting  */
/* larger things down in row 0).  Returns number of columns of */
/* new tableau-1.  Thus, it returns 0 for the last tableau.    */
/***************************************************************/

short next()
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	register short i, lastelt, col;

	lastelt = n;
	do
		--collength[colof[--lastelt]];
	while (--rowlength[rowof[lastelt]] == 0);
	col = rowlength[rowof[lastelt] = collength[colof[lastelt] - 1]]++;
	++collength[colof[lastelt] = col];
	for (i = lastelt + 1; i < n; i++){
		rowof[i] = 0;
		collength[colof[i] = rowlength[0]++] = 1;
	}
	return(rowlength[0] - 1);
}

/******************************************************************/
/* Function to decide whether some tableau satisfying (1) and (4) */
/* fits the shape of our tableau.                                 */
/******************************************************************/

short fits()
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	short chains[NMAX], makechains();
	register short *cl = collength, *c;
	register short sumcols=0, sumchains=0;
	short m;
	void sip();

#ifdef NOFITS
	return(1);
#endif
	m = makechains(chains) - 1;
		for (c = chains + m; c > chains; c--)
			*c -= *(c - 1);
		*chains += 1;
		sip(chains, chains + m);
	while ((sumcols += *(cl++)) < n)
		if ((sumchains += *(c++)) > sumcols) return (0);
	return(1);
}

/********************************************************/
/*  function to merge sort an array of shorts in place  */
/********************************************************/

void sip(botaddr, topaddr)
	register short *botaddr, *topaddr;
{
	register short *l2;
	register short *l;
	register short *l1;
	register short *midaddr;
	static short list[NMAX];
	short notdone = 1;

	midaddr = botaddr + (topaddr - botaddr) / 2;
	if (botaddr < midaddr)
		sip(botaddr, midaddr);
	if (++midaddr < topaddr)
		sip(midaddr, topaddr);
	l1 = botaddr;
	l2 = midaddr;
	l = list;
	do{
		if (*l1 > *l2){
			*(l++) = *(l1++);
			if (l1 >= midaddr)
				notdone = 0;
		}else{
			*(l++) = *(l2++);
			if (l2 > topaddr){
				while (l1 < midaddr)
					*(l++) = *(l1++);
				notdone = 0;
			}
		}
	}while (notdone);
	while (l2 > botaddr)
		*(--l2) = *(--l);
}

/********************************************************************/
/* makechains puts the length of each chain i, i-1,... known        */
/* to be a subword of w(Px) in an array, chains.  It returns the    */
/* number of these chains.                                          */
/********************************************************************/

short makechains(chains)
	short chains[];
{
	extern short n, rowof[], colof[], rowlength[], collength[];
	register short *c = chains;
	register short lastno=0;
	
	*c = 0;
	while (lastno < n - 1)
		if (rowof[lastno + 2] > rowof[lastno]){
			*c = lastno + 2;
			++lastno;
		}else if (rowof[lastno + 1] > rowof[lastno]){
			*c = lastno + 1;
			++lastno;
		}else if (*c == lastno){
			*(++c) = ++lastno;
		}else ++lastno;
	return (c - chains + 1);
}

/*****************************/
/*  tableau output function  */
/*****************************/

void printtab(rowl, col)
	short rowl[], col[];
{
	extern short n;
	register short entry, strip;

#ifdef NOWRITE
	return;
#endif
	for (strip = 0; strip <= *rowl; strip++){
		for (entry = n - 1; entry >= 0; entry--)
			if (col[entry] == strip)
				printf("%1hx", entry);
	}
}

/****************************************************************/
/*  function which finds all Px tableaux which satisfy 1 and 4  */
/*  with the given Pw tableau.                                  */
/****************************************************************/

void construct(xcount)
	long *xcount;
{

	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	register short *prl = pxrowlen + n, *pcl = pxcollen + n;
	short chains[NMAX], **whichchain, *whchstar, r = -1;
	short fillup(), raise(), xequalsw();
	void printtab();

#ifdef DEBUG
	printf("Entering construct()\n");
	printtab(rowlength, colof);
#endif
	while (prl > pxrowlen)
		*(--prl) = *(--pcl) = 0;
	makechains(chains);
#ifdef DEBUG
	printf("Returned from makechains.\n");
#endif
	whichchain = &whchstar;
	whchstar = chains;
	do
		if (fillup(whichchain, r) == n - 1)
			if (!xequalsw()){
				printtab(rowlength, colof);
				printf("\t");
				printtab(pxrowlen, pxcol);
				printf("\n");
				(*xcount)++;
			}
	while ((r = raise(whichchain, chains)) != 0);
}

/*******************************/
/*  function to tell if Px=Pw  */
/*******************************/

short xequalsw()
{
	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];
	
	register short *a, *b;
	
	for (a = pxrow, b = rowof; b < rowof + n; a++, b++)
		if (*a != *b) return(0);
	return(1);
}

/**********************************************************************/
/*  fillup(whichchain) tries to fill the empty part of the Px tableau */
/*  by vertical strips, starting with the chain whose largest element */
/*  is in **whichchain.  It returns the largest number filled in,     */
/*  which is always the top of a chain, **whichchain.                 */
/**********************************************************************/

short fillup(whichchain, rvble)
	register short **whichchain;
	short rvble;
{

	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	register short r = rvble + 1;
	short rownum = -1, x, y;
	short squareabove();

#ifdef DEBUG
	printf("Entering fillup.  **whichchain=%hd  r=%hd\n", **whichchain, r);
#endif
	while (squareabove(rownum, &x, &y)){
		pxrow[r] = x;
		pxcol[r] = y;
		++pxrowlen[x];
		++pxcollen[y];
		rownum = x;
		if (r++ == n - 1) break;
		if (r > **whichchain){
			(*whichchain)++;
			rownum = -1;
		}
	}
	if (--r < **whichchain){
		(*whichchain)--;
		while (r > **whichchain){
			--pxrowlen[pxrow[r]];
			--pxcollen[pxcol[r]];
			--r;
		}
	}
#ifdef DEBUG
	printf("Exiting fillup.  Returning r=%hd **whichchain=%hd\n", r, **whichchain);
#endif
	return(r);
}

/********************************************************************/
/*  function to find the coordinates of the addible square above    */
/*  row rownum in the Px tableau.  Its row number is placed in      */
/*  *xaddr, its column number in *yaddr.  If such a square exists,  */
/*  function returns 1, else 0.                                     */
/********************************************************************/

short squareabove(rownum, xaddr, yaddr)
	register short rownum;
	short *xaddr, *yaddr;
{

	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	register short height;

#ifdef DEBUG
	printf("Entering squareabove. rownum=%hd\n", rownum);
#endif
	height = rownum + 1;
	if (rownum >= 0){
		height--;
		do
			if (++height >= collength[0]){
#ifdef DEBUG
				printf("Taking top 0 exit from squareabove\n");
#endif
				return(0);
			}
		while (pxrowlen[height] >= pxrowlen[rownum]);
	}
	do
		if (pxrowlen[height] < rowlength[height]){
			*yaddr = pxrowlen[*xaddr = height];
#ifdef DEBUG
			printf("Exiting squareabove with x= %hd, y=%hd\n", *xaddr, *yaddr);
#endif
			return(1);
		}
	while (++height < collength[0]);
	return (0);
}

/**********************************************************************/
/*  function which finds the largest number smaller than **whichchain */
/*  which can be pushed up in Px.  If such a number exists, it pushes */
/*  it up and returns the top of its chain, **whichchain, which may   */
/*  change as a side-effect.  If none exists, it returns 0.           */
/**********************************************************************/

short raise(whichchain, chains)
	register short **whichchain, chains[];
{
	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	short checkchain();

#ifdef DEBUG
	printf("Entering raise.  **whichchain=%hd\n", **whichchain);
#endif
	while (*whichchain > chains){
		if (checkchain(**whichchain, *(*whichchain - 1))){
#ifdef DEBUG
			printf("Exiting raise. Returning **whichchain=%hd\n", **whichchain);
#endif
			(*whichchain)++;
			return (*(*whichchain - 1));
		}
		--(*whichchain);
	}
#ifdef DEBUG
	printf("Exiting raise.  **whichchain=%hd. Returning 0\n", **whichchain);
#endif
	return (0);
}

/********************************************************************/
/*  function which either pushes up the largest entry in the chain  */
/*  *whichchain which can be pushed up and returns 1, or deletes    */
/*  the chain and returns 0 if none exists.                         */
/********************************************************************/

short checkchain(curtop, prevtop)
	register short curtop, prevtop;
{
	extern short n, rowof[], colof[],
		rowlength[], collength[];
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	short squareabove(), stackup();
	register short elt;
	short x, y;

#ifdef DEBUG
	printf("Entering checkchain.  **whichchain=%hd\n", curtop);
#endif
	for (elt = curtop; elt > prevtop; elt--){
		--pxrowlen[pxrow[elt]];
		--pxcollen[pxcol[elt]];
		/*  pxrow[elt] and pxcol[elt] are unchanged  */
		if (squareabove(pxrow[elt], &x, &y))
			if (curtop - elt < collength[0] - x){
			/*  Put better tests in here later?  */
				++pxrowlen[pxrow[elt] = x];
				++pxcollen[pxcol[elt] = y];
				if (stackup(elt, curtop)){
#ifdef DEBUG
					printf("checkchain returning 1.\n");
#endif
					return(1);
				}
			}
	}
#ifdef DEBUG
	printf("checkchain returning 0.\n");
#endif
	return(0);
}

/*********************************************************************/
/*  function which is called by checkchain to fill up the larger     */
/*  numbers in a chain.  If possible, it does this and returns 1;    */
/*  otherwise it makes no change to pxcollen and pxrowlen (although  */
/*  it may modify pxrow and pxcol for members of the current chain)  */
/*  and returns 0.                                                   */
/*********************************************************************/

short stackup(eorig, curtop)
	register short eorig, curtop;
{
	extern short pxrow[], pxcol[],
		pxrowlen[], pxcollen[];

	short squareabove();
	short x, y;
	register short elt = eorig, nopanic = 1;

	while ((elt < curtop) && (nopanic))
		if (squareabove(pxrow[elt], &x, &y)){
			++pxrowlen[pxrow[++elt] = x];
			++pxcollen[pxcol[elt] = y];
		}else
			nopanic = 0;
	if (nopanic) return(1);
	/*  If we reach this point, it didn't work.  Clean up our mess.  */
	while (elt >= eorig){
		--pxrowlen[pxrow[elt]];
		--pxcollen[pxcol[elt]];
		--elt;
	}
	return(0);
}


==> mincode/2.c <==
#include <stdio.h>
#include <ctype.h>
#define NMAX 20  /* 1 plus maximum n */

int n;

main()
{
	extern int n;
	int w[NMAX], winv[NMAX], x[NMAX], xinv[NMAX], q[NMAX], qinv[NMAX];
	int rwq[NMAX], rwqinv[NMAX];
	int rww_orig[NMAX], rwx_orig[NMAX];
	int deltal;
	int length(), readin(), lt(), kidsof();
	void writeout(), makecss(), inverse(), coltorow();

	scanf("%d", &n);
	printf("%d\n", n);
	while (readin(w, x)){
		coltorow(w, rww_orig);
		coltorow(x, rwx_orig);
#if defined(ALLTABX)
		deltal = length(w) - length(x);
		if (lt(x, w)){
#else
		if (lt(x, w) && (deltal = length(w) - length(x)) > 1){
#endif
			makecss(q, w);
			coltorow(q, rwq);
			inverse(w, winv);
			inverse(x, xinv);
			inverse(q, qinv);
			inverse(rwq, rwqinv);
			if (kidsof(q, qinv, rwq, rwqinv, w, winv, x, xinv, rww_orig, rwx_orig, deltal))
				writeout(w, x);
		}
	}
}

/***********************************************/
/*  Procedure to compute the inversion number  */
/*  of a permutation w of length n             */
/***********************************************/

int
length(w)
	int *w;
{
	extern int n;
	register int *j, sum = 0;
	register int *i = w + n - 1;

	for (; i > w; i--)
		for (j = w; j < i; j++)
			if (*j > *i) ++sum;
	return(sum);
}

/*********************************************************************/
/*  lt(a, b) returns 1 if the perm in array a is less than or equal  */
/*  to the perm in array b (in strong Bruhat order), and 0           */
/*  otherwise.  All arrays have length n.                            */
/*********************************************************************/

int
lt(a, b)

	int a[], b[];
{
	extern int n;
	int as[NMAX], bs[NMAX];
	int i, j;
	void sort();

	if ((as[0] = *a) > (bs[0] = *b)) return(0);
	if (*(a++ + n - 1) < *(b++ + n - 1)) return(0);
	for (i = 1; i < n - 1; i++) {
		as[i] = *(a++);
		bs[i] = *(b++);
		sort(as, i);
		sort(bs, i);
		for (j = 0; j <= i; j++)
			if (as[j] > bs[j]) return(0);
	}
	return(1);
}

/************************************************************/
/*  sort(list, number) takes an array <list> whose entries  */
/*  through <number - 1> are sorted, and sorts its entries  */
/*  through <number>.                                       */
/************************************************************/

void
sort(list, number)

	int list[];
	int number;
{
	int t = list[number];
	int *lpn = list + number;

	while (lpn > list)
		if (*(--lpn) > t)
			*(lpn + 1) = *lpn;
		else{
			*(lpn + 1) = t;
			return;
		}
		*list = t;
}

/*********************************************************************/
/*  procedure to read in pairs w, x.  It returns 1 until it reaches  */
/*  EOF; then it returns 0.                                          */
/*********************************************************************/

int
readin(w, x)
	int w[], x[];
{
	extern int n;
	register int i;

	for (i = 0; i < n; i++)
		if (scanf("%1x", w + i) == EOF)
			return(0);
	for (i = 0; i < n; i++)
		if (scanf("%1x", x + i) == EOF)
			return(0);
	return(1);
}


/*****************************************************************/
/*  coltorow takes the column word c of length n and writes the  */
/*  row word of the same tableau in r.                           */
/*****************************************************************/

void
coltorow(cc, r)
	int cc[], r[];
{
	extern int n;
	int c[NMAX];
	register int *rp, *cp, prev;

	rp = cc + n - 1;
	cp = c + n - 1;
	while (cp >= c)
		*(cp--) = *(rp--);
	rp = r + n - 1;
	while (rp >= r){
		cp = c + n - 1;
		while (*cp < 0) --cp;
		*(rp--) = prev = *cp;
		*(cp--) = -1;
		while (cp >= c){
			if ((*cp < prev) && (*cp >= 0)){
				*(rp--) = prev = *cp;
				*cp = -1;
			}
			cp--;
		}
	}
}
/****************************************/
/*  procedure to write out pairs w, x.  */
/****************************************/

void
writeout(w, x)
	int w[], x[];
{
	extern int n;
	register int i;

	for (i = 0; i < n; i++)
		printf("%1x", *(w + i));
	printf("\t");
	for (i = 0; i < n; i++)
		printf("%1x", *(x + i));
	printf("\n");
}

/***********************************************************/
/*  w is a permutation.  inverse() places w^(-1) in winv.  */
/***********************************************************/

void
inverse(w, winv)
	register int *w, *winv;
{
	extern int n;
	register int i;

	for (i = 0; i < n; i++)
		winv[*(w++)] = i;
}

/******************************************************************/
/*  makecss(q, w) places in q the column word of the CSS tableau  */
/*  whose shape is the shape of the column word w.                */
/******************************************************************/

void
makecss(q, w)
	int q[], w[];
{
	extern int n;
	register int i, x = 0, colhead = n - 1;

	q[0] = 0;
	for (i = 1; i < n; i++)
		q[i] = (w[i] < w[i - 1] ? --x : (x = 0));
	for (i = n - 1; i >= 0; i--)
		if ((q[i] += colhead) == colhead)
			colhead = i - 1;
}

/**************************************************************/
/*  function to determine whether (P_w, q) > (P_x, q) with a  */
/*  length difference of at least 2, and whether the same     */
/*  property holds for all successors of q in the tree of     */
/*  tableaux.                                                 */
/*  q HERE IS THE ROW WORD OF q                               */
/**************************************************************/

int
kidsof(cwq, cwqinv, q, qinv, w, winv, x, xinv, rww_orig, rwx_orig, deltal)
	int cwq[], cwqinv[], q[], qinv[], w[], winv[], x[], xinv[], rww_orig[], rwx_orig[], deltal;
{
	extern int n;
	register int i, j;
	int new, dw, dx, r[NMAX], nonkn[NMAX];
	int check(), doknuth(), now_not_lt();
	void swap(), knutheffect(), invschen(), inverse();

#ifdef VERBOSE
	{int vk;
	printf("q and q^-1:\t");
	for (vk = 0; vk < n; vk++) printf("%1x", q[vk]);
	printf("\t");
	for (vk = 0; vk < n; vk++) printf("%1x", qinv[vk]);
	printf("\n");
	/*
	printf("w and w^-1:\t");
	for (vk = 0; vk < n; vk++) printf("%1x", w[vk]);
	printf("\t");
	for (vk = 0; vk < n; vk++) printf("%1x", winv[vk]);
	printf("\n");
	printf("x and x^-1:\t");
	for (vk = 0; vk < n; vk++) printf("%1x", x[vk]);
	printf("\t");
	for (vk = 0; vk < n; vk++) printf("%1x", xinv[vk]);
	printf("\n");
	printf("deltal = %d\n", deltal);
	*/
	}
#endif
	knutheffect(cwqinv, qinv, r, nonkn);
	for (i = n - 2; i >= 0 && nonkn[i + 2] >= 0; i--)
		if (nonkn[i] == 1){
			int wprime[NMAX], xprime[NMAX], wpinv[NMAX], xpinv[NMAX], deltaprime;
			if (i + 2 < n && cwqinv[i + 2] < cwqinv[i] - 1)
				continue;
			new = 1;
			for (j = i - 3; j >= 0; j--)
				if (r[j] < 0){
					new = 0;
					break;
				}
			if (!new)
				continue;
			if (i - 2 >= 0)
				if (qinv[i + 1] < qinv[i - 2] && (qinv[i - 2] < qinv[i - 1] || qinv[i - 1] < qinv[i + 1]))
					continue;
			if (i + 3 < n)
				if (qinv[i + 3] < qinv[i] && (qinv[i + 2] < qinv[i + 3] || qinv[i] < qinv[i + 2]))
					continue;
			swap(q, qinv, i);
			swap(cwq, cwqinv, i);
			invschen(rww_orig, q, wprime);
			invschen(rwx_orig, q, xprime);
			if (!lt(xprime, wprime))
#if defined(ALLTABX)
				/*printf("In next pair, x !< w\n")*/;
#else
				return (0);
#endif
			if ((deltaprime = length(wprime) - length(xprime)) < 2)
#if defined(ALLTABX)
				/*printf("In next pair, deltal < 2\n")*/;
#else
				return (0);
#endif
			inverse(wprime, wpinv);
			inverse(xprime, xpinv);
			if (kidsof(cwq, cwqinv, q, qinv, wprime, wpinv, xprime, xpinv, rww_orig, rwx_orig, deltaprime) == 0)
				return (0);
			swap(q, qinv, i);
			swap(cwq, cwqinv, i);
		}
	for (i = n - 3; i >= 0 && r[i + 3] >= 0; i--){
		if (r[i] == r[i + 1])
			continue;
		if (r[i] == i + 1){
			if (r[i + 2] < 0)
				break;
			else if (i + 3 < n && qinv[i + 3] < qinv[i])
				continue;
			else{
				swap(q, qinv, i);
				swap(cwq, cwqinv, i);
				dw = doknuth(w, winv, i);
				dx = doknuth(x, xinv, i);
				if (dw > 0)
					++deltal;
				else
					--deltal;
				if (dx < 0)
					++deltal;
				else
					--deltal;
				if (deltal < 2 || now_not_lt(x, xinv, w, winv, dx, dw, i))
#if defined(ALLTABX)
					/*printf("Next pair has deltal < 2 or x !< w\n")*/;
#else

					return (0);
#endif
				if (kidsof(cwq, cwqinv, q, qinv, w, winv, x, xinv, rww_orig, rwx_orig, deltal) == 0)
#if defined(ALLTABX)
					;
#else
					return (0);
#endif
				swap(q, qinv, i);
				swap(cwq, cwqinv, i);
				doknuth(w, winv, i);
				doknuth(x, xinv, i);
				if (dw > 0)
					--deltal;
				else
					++deltal;
				if (dx < 0)
					--deltal;
				else
					++deltal;
			}
		}else if (r[i] == i + 2){
			if (i + 4 >= n || qinv[i + 4] > qinv[i + 1] || (qinv[i + 4] < qinv[i + 3] && qinv[i + 3] < qinv[i + 1])){
				swap(q, qinv, i + 1);
				swap(cwq, cwqinv, i + 1);
				dw = doknuth(w, winv, i);
				dx = doknuth(x, xinv, i);
				if (dw > 0)
					++deltal;
				else
					--deltal;
				if (dx < 0)
					++deltal;
				else
					--deltal;
				if (deltal < 2 || now_not_lt(x, xinv, w, winv, dx, dw, i))
#if defined(ALLTABX)
					/*printf("Next pair has deltal < 2 or x !< w\n")*/;
#else

					return (0);
#endif
				if (kidsof(cwq, cwqinv, q, qinv, w, winv, x, xinv, rww_orig, rwx_orig, deltal) == 0)
#if defined(ALLTABX)
					;
#else
					return (0);
#endif
				swap(q, qinv, i + 1);
				swap(cwq, cwqinv, i + 1);
				doknuth(w, winv, i);
				doknuth(x, xinv, i);
				if (dw > 0)
					--deltal;
				else
					++deltal;
				if (dx < 0)
					--deltal;
				else
					++deltal;
			}
		}
	}
	return (1);
}

/*******************************************************************/
/*  function to determine the effect of each possible R_i on       */
/*  the tableau whose column word is q.  It places in r[i] either  */
/*  0, if R_i cannot be applied, or a number whose absolute value  */
/*  is the largest number moved by R_i and whose sign is + if R_i  */
/*  raises q, and - if R_i lowers q.                               */
/*  It places in nonkn[i] either                                   */
/*  0, if i and i+1 lie in the same column or same row, or +2, if  */
/*  i and i+1 can be interchanged by a Knuth transformation which  */
/*  increases length of rw(q), or -2, if i and -i can be           */
/*  interchanged by a Knuth transformation which decreases length  */
/*  of rw(q), or +1, if i and -i can be interchanged by a NON      */
/*  Knuth transformation which increases length of rw(q), or -1,   */
/*  if i and -i can be interchanged by a NON Knuth transformation  */
/*  which decreases length of rw(q)                                */
/*******************************************************************/

void
knutheffect(qinv, rwqinv, r, nonkn)
	int rwqinv[], r[], nonkn[];
	register int qinv[];
{
	extern int n;
	register int i;

	for (i = n; i >= 0; i--)
		nonkn[i] = 0;
	r[n] = r[n - 1] = r[n - 2] = 0;
	for (i = 0; i < n - 2; i++){
		if (qinv[i] < qinv[i + 1])
			if (qinv[i + 2] < qinv[i]){
				r[i] = -(i + 2);
				nonkn[i + 1] = -2;
			}
			else if (qinv[i + 2] < qinv[i + 1]){
				r[i] = i + 1;
				nonkn[i] = 2;
			}
			else
				r[i] = 0;
		else
			if (qinv[i + 2] > qinv[i]){
				r[i] = i + 2;
				nonkn[i + 1] = 2;
			}
			 else if (qinv[i + 2] > qinv[i + 1]){
				r[i] = -(i + 1);
				nonkn[i] = -2;
			}
			else
				r[i] = 0;
	}
	for (i = n - 2; i >= 0; i--)
		if (nonkn[i] == 0 && !(qinv[i] - 1 == qinv[i + 1]) && !(rwqinv[i] + 1 == rwqinv[i + 1]))
			nonkn[i] = (qinv[i] < qinv[i + 1] ? 1 : -1);
}

/****************************************************************/
/*  function to perform R_i on w.  It returns the value of the  */
/*  largest position of w which moves (i, i+1, or i+2), with a  */
/*  + sign if the transformation raises w, and a - sign if it   */
/*  lowers w.   It assumes R_i can be performed.                */
/****************************************************************/

int doknuth(w, winv, i)
	int winv[];
	register int w[], i;
{
	void swap();

	if (w[i] < w[i + 1])	/* bca or acb */
		if (w[i] < w[i + 2]){	/* acb */
			swap(winv, w, i);
			return (i + 1);
		} else {	/* bca */
			swap(winv, w, i + 1);
			return (-(i + 2));
		}
	else	/* bac or cab */
		if (w[i] < w[i + 2]){	/* bac */
			swap(winv, w, i + 1);
			return (i + 2);
		} else {	/* cab */
			swap(winv, w, i);
			return (-(i + 1));
		}
}

/********************************************************************/
/*  procedure which swaps the positions of i and i + 1 in q, and    */
/*  therefore the entries in positions i and j in qinv.             */
/********************************************************************/

void
swap(q, qinv, i)
	int q[], qinv[], i;
{
	register int *qinv_i = qinv + i;
	register int *qinv_ip1 = qinv_i + 1;
	register int temp;

	++q[temp = *qinv_i];
	--q[*qinv_i = *qinv_ip1];
	*qinv_ip1 = temp;
}

/*****************************************************************/
/*  now_not_lt() tests whether the Knuth transformation just     */
/*  applied to x and w has resulted in x !< w.  If so, it        */
/*  returns 1, else 0.  kn_ef_w is the signed largest position   */
/*  moved in w in the transformation, as returned by doknuth().  */
/*****************************************************************/

int
now_not_lt(x, xinv, w, winv, kn_ef_x, kn_ef_w, i)
	int x[], xinv[], w[], winv[], kn_ef_x, kn_ef_w, i;
{
	int check();

	if (abs(kn_ef_w) == abs(kn_ef_x))
		if (kn_ef_w > 0 || kn_ef_x < 0)
			return (0);
		else
			return (!check(x, xinv, w, winv, kn_ef_x - 1, kn_ef_x));
	else
		if (kn_ef_w > 0 && kn_ef_x < 0)
			return (0);
		else{
			if (!check(x, xinv, w, winv, i, i + 1))
				return (1);
			if (!check(x, xinv, w, winv, i + 1, i + 2))
				return (1);
			if (!check(x, xinv, w, winv, i, i + 2))
				return (1);
			return (0);
		}
}

/*****************************************************************/
/*  check() checks whether any violation of the conditions for   */
/*  xinv < winv in Bruhat order can arise from i < j sorting in  */
/*  winv to the same position where j sorts in xinv.  If this    */
/*  happens, it returns 0, else 1.                               */
/*****************************************************************/

int
check(x, xinv, w, winv, i, j)
	int x[], xinv[], w[], winv[], i, j;
{
	extern int n; int start;
	register int k, pos_x = 0, pos_w = 0;

	start = (w[i] > x[j] ? w[i] : x[j]);



	for (k = 0; k < start; k++){
		if (xinv[k] < j)
			pos_x++;
		if (winv[k] < i)
			pos_w++;
	}
	for (k = start; k < n - 1; k++){
		if (xinv[k] < j)
			pos_x++;
		if (winv[k] < i)
			pos_w++;
		if (pos_w >= pos_x)
			return (0);
	}
	return (1);
}

/*********************************/
/*  inverse schensted procedure  */
/*********************************/

void
invschen(pp, qq, sigma)
	int pp[], qq[], sigma[];
{
	extern int n;
	register int i;
	register int dropout;
	register int pip2;
	register int max;
	int p[NMAX], q[NMAX];

	for (i = 0; i < n; i++){
		p[i] = pp[i];
		q[i] = qq[i];
	}
	for (max = n - 1; max >= 0; max--){
		i = 0;
		while (q[i] < max)
			i++;
		dropout = p[i];
		while (i < max){
			p[i] = p[i + 1];
			q[i] = q[i + 1];
			if (p[i] < dropout){
				pip2 = p[i + 2];
				if ((pip2 > dropout || pip2 < p[i] || i + 2 > max)){
					pip2 = dropout;
					dropout = p[i];
					p[i] = pip2;
				}
			}
			i++;
		}
		sigma[max] = dropout;
	}
}


==> mincode/3and7.c <==
#include <stdio.h>
#include <ctype.h>
#define NMAX 20
#define MAXLINE 256

int n;

main()
{
	extern int n;
	int w[NMAX], x[NMAX];
	register int i;
	int length(), readin();

	scanf("%d\n", &n);
	printf("%d\n", n);
	while (readin(w, x)){
		i = 0;
		while (w[i] != n - 1) ++i;
		if (x[i] != n - 1 && (length(w) - length(x)) % 2 == 1)
			writeout(w, x);
	}
}

/************************************************************/
/*  readin(w, x) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                               */
/************************************************************/

readin(w, x)

	int w[], x[];
{
	extern int n;
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &w[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter)) letter++;
		sscanf(letter, "%1x", &x[j]);
		letter++;
	}
	return(1);
}

/*****************************************************/
/*  writeout(w, x) writes the permutations w and x.  */
/*****************************************************/

writeout(w, x)
	register int *w, *x;
{
	extern int n;
	register int *end = w + n;

	for (; w < end; w++)
		printf("%1x", *w);
	printf("\t");
	for (end = x + n; x < end; x++)
		printf("%1x", *x);
	printf("\n");
}

/***********************************************/
/*  Procedure to compute the inversion number  */
/*  of a permutation w of length n             */
/***********************************************/

int length(w)
	int *w;
{
	extern int n;
	register int *j, sum = 0;
	register int *i = w + n - 1;

	for (; i > w; i--)
		for (j = w; j < i; j++)
			if (*j > *i) ++sum;
	return(sum);
}


==> mincode/5.c <==
#include <stdio.h>
#include <ctype.h>
#include <malloc.h>
#define NMAX 20
#define MAXLINE 256

typedef struct
	pair {int big[NMAX], small[NMAX], deltal; struct pair *next;}
	PAIR, *PAIRPTR;
typedef struct
	node {PAIRPTR left, right; struct node *parent, *lchild, *mchild, *rchild;}
	NODE, *NODEPTR;

int n;
NODEPTR apex;

main()
{
	extern int n;
	extern NODEPTR apex;
	PAIRPTR newpair, listend, old, tolist;
	int lbig[NMAX - 2], lsmall[NMAX - 2];
	int whichj, found;
	int ldiff;
	char *malloc();
	void dknuth(), transform(), cleanup(), writeout();
	int readin(), addnode();

	scanf("%d\n", &n);
	printf("%d\n", n);
	apex = (NODEPTR) malloc(sizeof(NODE));
	apex->left = (PAIRPTR) malloc(sizeof(PAIR));
	apex->right = NULL;
	apex->parent = apex->lchild = apex->mchild = apex->rchild = NULL;
	newpair = (PAIRPTR) malloc(sizeof(PAIR));
	newpair->next = NULL;
	while (readin(apex->left)){
		tolist = old = listend = apex->left;
#ifdef DEBUG
	writeout(tolist);
#endif
		ldiff = old->deltal;
		found = 0;
		for (; (old != NULL) && (!found); old = old->next){
			dknuth(old->big, lbig);
			dknuth(old->small, lsmall);
			for (whichj = 0; whichj < n - 2 && !found; whichj++){
				if (lbig[whichj] != 0 && lsmall[whichj] != 0){
					transform(old->big, whichj, newpair->big);
					transform(old->small, whichj, newpair->small);
					if (addnode(apex, newpair)){
						if (ldiff > (newpair->deltal = old->deltal + lbig[whichj] - lsmall[whichj]))
							found = 1;
						listend = listend->next = newpair;
						newpair = (PAIRPTR) malloc(sizeof(PAIR));
						newpair->next = NULL;
#ifdef DEBUG
	writeout(listend);
#endif
					}
				}
			}
		}
		if (!found) writeout(tolist);
		cleanup(apex);
		apex = (NODEPTR) malloc(sizeof(NODE));
		apex->left = (PAIRPTR) malloc(sizeof(PAIR));
		apex->right = NULL;
		apex->parent = apex->lchild = apex->mchild = apex->rchild = NULL;
	}
}

/****************************************************************/
/*  readin(pairaddr) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                                   */
/****************************************************************/

int
readin(pairaddr)
	PAIRPTR pairaddr;
{
	extern int n;
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &(pairaddr->big)[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &(pairaddr->small)[j]);
		letter++;
	}
	pairaddr->deltal = length(pairaddr->big) - length(pairaddr->small);
	pairaddr->next = NULL;
	return(1);
}

/*******************************************************************/
/*  function to determine what each possible dual Knuth reln does  */
/*  to pw.  lw[j] = 1 means Lj raises pw; lw[j] = -1 means it      */
/*  lowers it; lw[j] = 0 if Lj cannot be applied to pw             */
/*******************************************************************/

void
dknuth(pw, lw)

	int pw[], *lw;
{
	extern int n;
	int j, pwinv[NMAX];
	register int *pwi_j2 = pwinv + 2;
	register int *pwi_j = pwinv;
	register int *pwi_j1 = pwinv + 1;
	register int *pwi_end = pwinv + n;

	for (j = 0; j < n; j++)
		pwinv[pw[j]] = j;
	for (; pwi_j2 < pwi_end; pwi_j++, pwi_j1++, pwi_j2++)
		if (*pwi_j < *pwi_j2)
			if ((*pwi_j1 < *pwi_j) || (*pwi_j1 > *pwi_j2)) *(lw++) = 1;
			else *(lw++) = 0;
		else
			if ((*pwi_j1 < *pwi_j2) || (*pwi_j1 > *pwi_j)) *(lw++) = -1;
			else *(lw++) = 0;
}

/********************************************************************/
/*  writeout(listend) writes the permutations w and x, which are    */
/*  stored in listend->big and listend->small.                      */
/********************************************************************/

void
writeout(listend)
	register PAIRPTR listend;
{
	extern int n;
	register int *j, *k;

	k = (j = listend->big) + n;
	for (; j < k; j++) printf("%1x", *j);
	printf("\t");
	k = (j = listend->small) + n;
	for (; j < k; j++) printf("%1x", *j);
	printf("\n");
}

/*************************************************************/
/*  transform(sigma, whichj, ljsigma) places in ljsigma the  */
/*  permutation Lj(sigma).                                   */
/*************************************************************/

void
transform(sigma, whichj, ljsigma)

	int sigma[], ljsigma[];
	register int whichj;
{
	extern int n;
	register int j;
	register int wj3 = whichj + 3;
	register int first = -1;
	int last = -1;

	for (j = 0; j < n; j++){
		ljsigma[j] = sigma[j];
		if (sigma[j] >= whichj && sigma[j] < wj3)
			if (first == -1)
				first = j;
			else
				last = j;
	}
	ljsigma[first] = sigma[last];
	ljsigma[last] = sigma[first];
}

/******************************************************************/
/*  cleanup(tolist) frees all dynamically allocated storage used  */
/*  for the 2-3 tree of pairs.                                    */
/******************************************************************/

void
cleanup(tolist)

	NODEPTR tolist;
{
	void free();

	if (tolist == NULL) return;
	cleanup(tolist->lchild);
	cleanup(tolist->mchild);
	cleanup(tolist->rchild);
	free(tolist->left);
	if (tolist->right != NULL)
		free(tolist->right);
	free(tolist);
}

/***********************************************/
/*  Procedure to compute the inversion number  */
/*  of a permutation w of length n             */
/***********************************************/

int length(w)
	int *w;
{
	extern int n;
	register int *j, sum = 0;
	register int *i = w + n - 1;

	for (; i > w; i--)
		for (j = w; j < i; j++)
			if (*j > *i) ++sum;
	return(sum);
}

/*****************************************************************/
/*  function to add a NODE to the 2-3 tree.  returns 1 if the    */
/*  NODE is new and must be added to the tree, and 0 otherwise.  */
/*****************************************************************/

int
addnode(root, newpair)
	NODEPTR root;
	PAIRPTR newpair;
{
	NODEPTR newnode;
	PAIRPTR smaller, larger, centre;
	int lo, ro;
	int order();
	void bumpup();

	if (root->lchild == NULL)	/* at bottom */
		if (root->right == NULL)	/* NODE with 1 PAIR */
			switch (order(root->left, newpair)){
				case 1:
					root->right = newpair;
					return (1);
				case -1:
					root->right = root->left;
					root->left = newpair;
					return (1);
				case 0:
					return (0);
				default:
					return (-1);
			}
		else{	/* at bottom, NODE with 2 PAIRS */
			if ((lo = order(root->left, newpair)) == 0)
				return (0);
			if ((ro = order(root->right, newpair)) == 0)
				return (0);
			newnode = (NODEPTR) malloc(sizeof(NODE));
			if (lo == -1){
				smaller = newpair;
				larger = root->right;
				centre = root->left;
			}else if (ro == -1){
				smaller = root->left;
				larger = root->right;
				centre = newpair;
			}else{
				smaller = root->left;
				larger = newpair;
				centre = root->right;
			}
			root->left = smaller;
			root->right = NULL;
			newnode->left = larger;
			newnode->right = NULL;
			newnode->lchild = newnode->mchild = newnode->rchild = NULL;
			newnode->parent = root->parent;
			bumpup(root, newnode, centre);
			return (1);
		}
	else	/* not at bottom */
		switch (order(root->left, newpair)){
			case 0:
				return (0);
			case -1:
				return (addnode(root->lchild, newpair));
			case 1:
				if (root->right == NULL)
					return (addnode(root->mchild, newpair));
				else
					switch (order(root->right, newpair)){
						case 0:
							return (0);
						case -1:
							return (addnode(root->mchild, newpair));
						case 1:
							return (addnode(root->rchild, newpair));
					}
			default:
				return (-1);
		}
}

/********************************************************************/
/*  function to do the "bumping up" needed to balance the 2-3 tree  */
/********************************************************************/

void
bumpup(root, newnode, centre)
	NODEPTR root, newnode;
	PAIRPTR centre;
{
	extern NODEPTR apex;
	NODEPTR p, c1, c2, c3, c4, q;
	PAIRPTR e1, e2, e3;

	if ((p = root->parent) == NULL){	/* at top of tree */
		apex = (NODEPTR) malloc(sizeof(NODE));
		apex->parent = NULL;
		apex->left = centre;
		apex->right = NULL;
		apex->lchild = root;
		apex->mchild = newnode;
		apex->rchild = NULL;
		root->parent = newnode->parent = apex;
		return;
	}
	if (p->right == NULL)	/* p has 2 children */
		if (p->mchild == root){
			p->rchild = newnode;
			p->right = centre;
			return;
		}else{
			p->rchild = p->mchild;
			p->mchild = newnode;
			p->right = p->left;
			p->left = centre;
			return;
		}
	/* else p has 3 children */
	if (p->lchild == root){
		c1 = root;
		c2 = newnode;
		c3 = p->mchild;
		c4 = p->rchild;
		e1 = centre;
		e2 = p->left;
		e3 = p->right;
	}else if (p->mchild == root){
		c1 = p->lchild;
		c2 = root;
		c3 = newnode;
		c4 = p->rchild;
		e1 = p->left;
		e2 = centre;
		e3 = p->right;
	}else{
		c1 = p->lchild;
		c2 = p->mchild;
		c3 = root;
		c4 = newnode;
		e1 = p->left;
		e2 = p->right;
		e3 = centre;
	}
	q = (NODEPTR) malloc(sizeof(NODE));
	c1->parent = c2->parent = p;
	c3->parent = c4->parent = q;
	p->lchild = c1;
	p->mchild = c2;
	p->rchild = NULL;
	p->left = e1;
	p->right = NULL;
	q->lchild = c3;
	q->mchild = c4;
	q->rchild = NULL;
	q->left = e3;
	q->right = NULL;
	q->parent = p->parent;
	bumpup(p, q, e2);
}

/*************************************************************/
/*  order(a, b) returns 1 if the PAIR *a is less than *b in  */
/*  lex order.  If *b < *a, it returns -1.  If *b == *a, it  */
/*  returns 0.  It assumes the words in a->big and b->big,   */
/*  a->small and b->small are column words of tableaux.      */
/*************************************************************/

int
order(a, b)
	PAIRPTR a, b;
{
	extern int n;
	register int *x = a->big, *y = b->big;
	register int *xend = x + n - 2;

	while (x < xend){
		if (*x == *y){
			++x;
			++y;
			continue;
		}
		if (*x < *y)
			return (1);
		return (-1);
	}
	x = a->small;
	y = b->small;
	xend = x + n - 2;
	while (x < xend){
		if (*x == *y){
			++x;
			++y;
			continue;
		}
		if (*x < *y)
			return (1);
		return (-1);
	}
	return (0);
}


==> mincode/6.c <==
#include <stdio.h>
#include <ctype.h>
#include <malloc.h>
#define NMAX 20
#define MAXLINE 256

typedef struct
	pair {int big[NMAX], small[NMAX]; struct pair *next;}
	PAIR, *PAIRPTR;
typedef struct
	node {PAIRPTR left, right; struct node *parent, *lchild, *mchild, *rchild;}
	NODE, *NODEPTR;

int n;
NODEPTR apex;

main()
{
	extern int n;
	extern NODEPTR apex;
	PAIRPTR newpair, listend, old, tolist;
	int lbig[NMAX - 2], lsmall[NMAX - 2];
	int whichj;
	int found;
	char *malloc();
	void dknuth(), transform(), cleanup(), writeout();
	int readin(), addnode();

	scanf("%d\n", &n);
	printf("%d\n", n);
	apex = (NODEPTR) malloc(sizeof(NODE));
	apex->left = (PAIRPTR) malloc(sizeof(PAIR));
	apex->right = NULL;
	apex->parent = apex->lchild = apex->mchild = apex->rchild = NULL;
	newpair = (PAIRPTR) malloc(sizeof(PAIR));
	newpair->next = NULL;
	while (readin(apex->left)){
		tolist = old = listend = apex->left;
		found = 0;
		for (; (old != NULL) && !found; old = old->next){
			dknuth(old->big, lbig);
			dknuth(old->small, lsmall);
			for (whichj = 0; whichj < n - 2; whichj++){
				if (lbig[whichj] == -1 && lsmall[whichj] == 1){
					found = 1;
					break;
				}
				else if (lbig[whichj] != 0 && lsmall[whichj] == lbig[whichj]){
					transform(old->big, whichj, newpair->big);
					transform(old->small, whichj, newpair->small);
					if (addnode(apex, newpair)){
						listend = listend->next = newpair;
						newpair = (PAIRPTR) malloc(sizeof(PAIR));
						newpair->next = NULL;
					}
				}
			}
		}
		if (!found)
			writeout(tolist);
		cleanup(apex);
		apex = (NODEPTR) malloc(sizeof(NODE));
		apex->left = (PAIRPTR) malloc(sizeof(PAIR));
		apex->right = NULL;
		apex->parent = apex->lchild = apex->mchild = apex->rchild = NULL;
	}
}

/****************************************************************/
/*  readin(pairaddr) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                                   */
/****************************************************************/

int
readin(pairaddr)
	PAIRPTR pairaddr;
{
	extern int n;
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &(pairaddr->big)[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &(pairaddr->small)[j]);
		letter++;
	}
	pairaddr->next = NULL;
	return(1);
}

/*******************************************************************/
/*  function to determine what each possible dual Knuth reln does  */
/*  to pw.  lw[j] = 1 means Lj raises pw; lw[j] = -1 means it      */
/*  lowers it; lw[j] = 0 if Lj cannot be applied to pw             */
/*******************************************************************/

void
dknuth(pw, lw)

	int pw[], *lw;
{
	extern int n;
	int j, pwinv[NMAX];
	register int *pwi_j2 = pwinv + 2;
	register int *pwi_j = pwinv;
	register int *pwi_j1 = pwinv + 1;
	register int *pwi_end = pwinv + n;

	for (j = 0; j < n; j++)
		pwinv[pw[j]] = j;
	for (; pwi_j2 < pwi_end; pwi_j++, pwi_j1++, pwi_j2++)
		if (*pwi_j < *pwi_j2)
			if ((*pwi_j1 < *pwi_j) || (*pwi_j1 > *pwi_j2)) *(lw++) = 1;
			else *(lw++) = 0;
		else
			if ((*pwi_j1 < *pwi_j2) || (*pwi_j1 > *pwi_j)) *(lw++) = -1;
			else *(lw++) = 0;
}

/********************************************************************/
/*  writeout(listend) writes the permutations w and x, which are    */
/*  stored in listend->big and listend->small.                      */
/********************************************************************/

void
writeout(listend)
	register PAIRPTR listend;
{
	extern int n;
	register int *j, *k;

	k = (j = listend->big) + n;
	for (; j < k; j++) printf("%1x", *j);
	printf("\t");
	k = (j = listend->small) + n;
	for (; j < k; j++) printf("%1x", *j);
	printf("\n");
}

/*************************************************************/
/*  transform(sigma, whichj, ljsigma) places in ljsigma the  */
/*  permutation Lj(sigma).                                   */
/*************************************************************/

void
transform(sigma, whichj, ljsigma)

	int sigma[], ljsigma[];
	register int whichj;
{
	extern int n;
	register int j;
	register int wj3 = whichj + 3;
	register int first = -1;
	int last = -1;

	for (j = 0; j < n; j++){
		ljsigma[j] = sigma[j];
		if (sigma[j] >= whichj && sigma[j] < wj3)
			if (first == -1)
				first = j;
			else
				last = j;
	}
	ljsigma[first] = sigma[last];
	ljsigma[last] = sigma[first];
}

/******************************************************************/
/*  cleanup(tolist) frees all dynamically allocated storage used  */
/*  for the 2-3 tree of pairs.                                    */
/******************************************************************/

void
cleanup(tolist)

	NODEPTR tolist;
{
	void free();

	if (tolist == NULL) return;
	cleanup(tolist->lchild);
	cleanup(tolist->mchild);
	cleanup(tolist->rchild);
	free(tolist->left);
	if (tolist->right != NULL)
		free(tolist->right);
	free(tolist);
}

/*****************************************************************/
/*  function to add a NODE to the 2-3 tree.  returns 1 if the    */
/*  NODE is new and must be added to the tree, and 0 otherwise.  */
/*****************************************************************/

int
addnode(root, newpair)
	NODEPTR root;
	PAIRPTR newpair;
{
	NODEPTR newnode;
	PAIRPTR smaller, larger, centre;
	int lo, ro;
	int order();
	void bumpup();

	if (root->lchild == NULL)	/* at bottom */
		if (root->right == NULL)	/* NODE with 1 PAIR */
			switch (order(root->left, newpair)){
				case 1:
					root->right = newpair;
					return (1);
				case -1:
					root->right = root->left;
					root->left = newpair;
					return (1);
				case 0:
					return (0);
				default:
					return (-1);
			}
		else{	/* at bottom, NODE with 2 PAIRS */
			if ((lo = order(root->left, newpair)) == 0)
				return (0);
			if ((ro = order(root->right, newpair)) == 0)
				return (0);
			newnode = (NODEPTR) malloc(sizeof(NODE));
			if (lo == -1){
				smaller = newpair;
				larger = root->right;
				centre = root->left;
			}else if (ro == -1){
				smaller = root->left;
				larger = root->right;
				centre = newpair;
			}else{
				smaller = root->left;
				larger = newpair;
				centre = root->right;
			}
			root->left = smaller;
			root->right = NULL;
			newnode->left = larger;
			newnode->right = NULL;
			newnode->lchild = newnode->mchild = newnode->rchild = NULL;
			newnode->parent = root->parent;
			bumpup(root, newnode, centre);
			return (1);
		}
	else	/* not at bottom */
		switch (order(root->left, newpair)){
			case 0:
				return (0);
			case -1:
				return (addnode(root->lchild, newpair));
			case 1:
				if (root->right == NULL)
					return (addnode(root->mchild, newpair));
				else
					switch (order(root->right, newpair)){
						case 0:
							return (0);
						case -1:
							return (addnode(root->mchild, newpair));
						case 1:
							return (addnode(root->rchild, newpair));
					}
			default:
				return (-1);
		}
}

/********************************************************************/
/*  function to do the "bumping up" needed to balance the 2-3 tree  */
/********************************************************************/

void
bumpup(root, newnode, centre)
	NODEPTR root, newnode;
	PAIRPTR centre;
{
	extern NODEPTR apex;
	NODEPTR p, c1, c2, c3, c4, q;
	PAIRPTR e1, e2, e3;

	if ((p = root->parent) == NULL){	/* at top of tree */
		apex = (NODEPTR) malloc(sizeof(NODE));
		apex->parent = NULL;
		apex->left = centre;
		apex->right = NULL;
		apex->lchild = root;
		apex->mchild = newnode;
		apex->rchild = NULL;
		root->parent = newnode->parent = apex;
		return;
	}
	if (p->right == NULL)	/* p has 2 children */
		if (p->mchild == root){
			p->rchild = newnode;
			p->right = centre;
			return;
		}else{
			p->rchild = p->mchild;
			p->mchild = newnode;
			p->right = p->left;
			p->left = centre;
			return;
		}
	/* else p has 3 children */
	if (p->lchild == root){
		c1 = root;
		c2 = newnode;
		c3 = p->mchild;
		c4 = p->rchild;
		e1 = centre;
		e2 = p->left;
		e3 = p->right;
	}else if (p->mchild == root){
		c1 = p->lchild;
		c2 = root;
		c3 = newnode;
		c4 = p->rchild;
		e1 = p->left;
		e2 = centre;
		e3 = p->right;
	}else{
		c1 = p->lchild;
		c2 = p->mchild;
		c3 = root;
		c4 = newnode;
		e1 = p->left;
		e2 = p->right;
		e3 = centre;
	}
	q = (NODEPTR) malloc(sizeof(NODE));
	c1->parent = c2->parent = p;
	c3->parent = c4->parent = q;
	p->lchild = c1;
	p->mchild = c2;
	p->rchild = NULL;
	p->left = e1;
	p->right = NULL;
	q->lchild = c3;
	q->mchild = c4;
	q->rchild = NULL;
	q->left = e3;
	q->right = NULL;
	q->parent = p->parent;
	bumpup(p, q, e2);
}

/*************************************************************/
/*  order(a, b) returns 1 if the PAIR *a is less than *b in  */
/*  lex order.  If *b < *a, it returns -1.  If *b == *a, it  */
/*  returns 0.  It assumes the words in a->big and b->big,   */
/*  a->small and b->small are column words of tableaux.      */
/*************************************************************/

int
order(a, b)
	PAIRPTR a, b;
{
	extern int n;
	register int *x = a->big, *y = b->big;
	register int *xend = x + n - 2;

	while (x < xend){
		if (*x == *y){
			++x;
			++y;
			continue;
		}
		if (*x < *y)
			return (1);
		return (-1);
	}
	x = a->small;
	y = b->small;
	xend = x + n - 2;
	while (x < xend){
		if (*x == *y){
			++x;
			++y;
			continue;
		}
		if (*x < *y)
			return (1);
		return (-1);
	}
	return (0);
}


==> mincode/7.c <==
#include <stdio.h>
#include <ctype.h>
#define NMAX 20
#define MAXLINE 256

int n;

main()
{
	extern int n;
	int w[NMAX], x[NMAX];
	register int i;
	int length(), readin();

	scanf("%d\n", &n);
	printf("%d\n", n);
	while (readin(w, x))
		if ((length(w) - length(x)) % 2 == 1)
			writeout(w, x);
}

/************************************************************/
/*  readin(w, x) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                               */
/************************************************************/

readin(w, x)

	int w[], x[];
{
	extern int n;
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &w[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter)) letter++;
		sscanf(letter, "%1x", &x[j]);
		letter++;
	}
	return(1);
}

/*****************************************************/
/*  writeout(w, x) writes the permutations w and x.  */
/*****************************************************/

writeout(w, x)
	register int *w, *x;
{
	extern int n;
	register int *end = w + n;

	for (; w < end; w++)
		printf("%1x", *w);
	printf("\t");
	for (end = x + n; x < end; x++)
		printf("%1x", *x);
	printf("\n");
}

/***********************************************/
/*  Procedure to compute the inversion number  */
/*  of a permutation w of length n             */
/***********************************************/

int length(w)
	int *w;
{
	extern int n;
	register int *j, sum = 0;
	register int *i = w + n - 1;

	for (; i > w; i--)
		for (j = w; j < i; j++)
			if (*j > *i) ++sum;
	return(sum);
}


==> mincode/NotARepn/hardpairs.c <==
/***********************************************************
 *  function printing pairs in (w, tx) entry of st and ts
 *  which require hard fmla in Garsia&McLarnan's 2.5 to
 *  evaluate, and which may thus be edges.  stdin should
 *  contain n, w, tx, s, t.  qtabx should contain a list of
 *  the row words of all tableaux of the given shape.
 ***********************************************************/

#include <stdio.h>
#define NMAX 20

int n;

main()
{
	extern int n;
	FILE *fopen(), *qtabx;
	int s, t, w[NMAX], tx[NMAX], getq(), takesdown(), easy();
	int q[NMAX], y[NMAX];
	void intake(), rowtocol(), writeout();

	intake(&n, w, tx, &s, &t);
	qtabx = fopen("qtabx", "r");
	printf("st pairs:\n");
	while (getq(qtabx, q)){
		rowtocol(q, y);
		if (takesdown(s, y) && !takesdown(t, y))
			if (!easy(w, y) && !easy(tx, y))
				writeout(y);
	}
	fseek(qtabx, 0L, 0);
	printf("ts pairs:\n");
	while (getq(qtabx, q)){
		rowtocol(q, y);
		if (takesdown(t, y) && !takesdown(s, y))
			if (!easy(w, y) && !easy(tx, y))
				writeout(y);
	}
}

/*****************
 *  input function
 *****************/

void
intake(naddr, w, tx, saddr, taddr)
	int *naddr, *saddr, *taddr, w[NMAX], tx[NMAX];
{
	register int i;

	scanf("%d", naddr);
	printf("n = %d\n", *naddr);
	for (i = 0; i < n; i++)
		scanf("%1x", &w[i]);
	for (i = 0; i < n; i++)
		scanf("%1x", &tx[i]);
	printf("w = ");
	for (i = 0; i < n; i++)
		printf("%1x", w[i]);
	printf("\t");
	printf("tx = ");
	for (i = 0; i < n; i++)
		printf("%1x", tx[i]);
	printf("\n");
	scanf("%d", saddr);
	scanf("%d", taddr);
	printf("s = %1x,\tt = %1x\n", *saddr, *taddr);
}

/***********************************************************
 *  function to pick a tableau from the list of all tableaux
 *  in file qtabx.  Returns 1 until EOF, then 0.
 ***********************************************************/

int
getq(qtabx, q)
	int q[NMAX];
	FILE *qtabx;
{
	extern int n;
	int i;

	for (i = 0; i < n; i++)
		if (fscanf(qtabx, "%1x", &q[i]) == EOF)
			return (0);
	return (1);
}

/**************************************************************/
/*  rowtocol takes the row word r of length n and writes the  */
/*  column word of the same tableau in c.                     */
/**************************************************************/

void
rowtocol(r, c)
	int c[], r[];
{
	extern int n;
	int *cp = c, *cend = c + n, *rp, *rend = r + n, prev;

	while (cp < cend){
		rp = r;
		while (*rp < 0) ++rp;
		*(cp++) = prev = *rp;
		*(rp++) = -1;
		while (rp < rend){
			if ((*rp < prev) && (*rp >= 0)){
				*(cp++) = prev = *rp;
				*rp = -1;
			}
			rp++;
		}
	}
}

/***************************************************************
 *  function returning 1 if sy < y in Bruhat order, 0 otherwise.
 ***************************************************************/

int
takesdown(s, y)
	int s, y[NMAX];
{
	int i = 0;

	while (y[i] != s)
		if (y[i] == s + 1)
			return (1);
		else
			i++;
	return (0);
}

/*******************************
 *  tableau word output function
 *******************************/

void
writeout(y)
	int y[NMAX];
{
	extern int n;
	int i;

	for (i = 0; i < n; i++)
		printf("%1x", y[i]);
	printf("\n");
}

/*************************************************************
 *  function to test whether the easy fmla in 2.5 applies,
 *  in which case mu = 0.  No assumption is made about w and x
 *  in Bruhat order.  See ordeasy().
 *************************************************************/

int
easy(w, x)
	int w[NMAX], x[NMAX];
{
	int lt();

	if (lt(x, w))
		return (ordeasy(x, w));
	if (lt(w, x))
		return (ordeasy(w, x));
	return (1);
}


/*******************************************************
 *  function returning 1 if a < b in Bruhat order, 0 ow.
 *******************************************************/

int
lt(a, b)
	int a[NMAX], b[NMAX];
{
	extern int n;
	int less(), ahead[NMAX], bhead[NMAX], i, j;
	void qsort();

	for (i = 0; i < n; i++){
		ahead[i] = a[i];
		bhead[i] = b[i];
		qsort((char *)ahead, i + 1, sizeof(int), less);
		qsort((char *)bhead, i + 1, sizeof(int), less);
		for (j = 0; j <= i; j++)
			if (ahead[j] > bhead[j])
				return (0);
	}
	return (1);
}

int
less(x, y)
	int *x, *y;
{
	return (*x - *y);
}

/*************************************************************
 *  function to test whether the easy fmla in 2.5 applies,
 *  in which case mu = 0.  It is assumed that x < w in Bruhat
 *  order.  Function returns 0 for trivial edges and for pairs
 *  needing the hard formula; it returns 1 for other pairs,
 *  i.e., those which are clearly nonedges.
 *  It is also assumed that x and w are tableau words of the
 *  same shape, so that only left multiplication needs be
 *  considered.
 *************************************************************/

int
ordeasy(x, w)
	int w[NMAX], x[NMAX];
{
	extern int n;
	int s, length(), takesdown();

	if (length(w) - length(x) <= 1)
		return (0);
	for (s = 0; s < n - 1; s++)
		if (takesdown(s, w) && !takesdown(s, x))
			return (1);
	return (0);
}

/************************************************************
 *  function to return the inversion number of a permutation.
 ************************************************************/

int
length(w)
	int w[NMAX];
{
	extern int n;
	register int i, j, sum = 0;

	for (i = 1; i < n; i++)
		for (j = 0; j < i; j++)
			if (w[j] > w[i])
				++sum;
	return (sum);
}


==> mincode/NotARepn/listq.c <==
/**********************************************************
 *  program to list all possible tableaux of a given shape.
 *  The tableaux are listed by writing their row words.
 *  This code is written for transparent correctness, not
 *  for any sort of efficiency in execution.
 **********************************************************/

#include <stdio.h>

int q[10][10], lambda[10], n, mu[10];

main()
{
	extern int q[10][10], lambda[10], n, mu[10];
	void readin(), zero_q(), makemu();

	readin(); /* n, lambda, mu=lambda */
	zero_q(); /* initialize q */
	makemu(n);
}

/*****************
 *  input function
 *****************/

void
readin()
{
	extern int lambda[10], n, mu[10];
	int i = 0;
	scanf("%d", &n);
	while (scanf("%d", &lambda[i]) != EOF){
		mu[i] = lambda[i];
		i++;
	}
}

/*******************************
 *  function to zero the array q
 *******************************/

void
zero_q()
{
	extern int q[10][10];
	int i, j;

	for (i = 0; i < 10; i++)
		for (j = 0; j < 10; j++)
			q[i][j] = 0;
}

/**************************************************************
 *  Recursive function to fill in the tableau.  It places the
 *  largest available number, m, in each possible position, and
 *  calls itself recursively.  If m == 0, it prints the tableau
 **************************************************************/

void
makemu(m)
	int m;
{
	extern int q[10][10], lambda[10], n, mu[10];
	void printq();
	int row;

	if (m == 0)
		printq();
	else
		for (row = 0; mu[row] > 0; row++){
			if (mu[row] > mu[row + 1]){
				q[row][mu[row] - 1] = m - 1;
				mu[row]--;
				makemu(m - 1);
				q[row][mu[row] - 1] = 0;
				mu[row]++;
			}
		}
}

/**************************************
 *  function to print the row word of q
 **************************************/

void
printq()
{
	extern int q[10][10], lambda[10], n, mu[10];
	int row, col;

	for (row = 0; lambda[row] > 0; row++)
		;
	for (row--; row >= 0; row--)
		for (col = 0; col < lambda[row]; col++)
			printf("%1x", q[row][col]);
	printf("\n");
}


==> mincode/OldVersions/2_v.c <==
#include <stdio.h>

#define NMAX 20
#define ROWMAX 8
#define COLMAX 8

main()
{
	int p1[NMAX], p2[NMAX], q[NMAX], sigma1[NMAX], sigma2[NMAX],
		qheight[NMAX], qtab[ROWMAX][COLMAX], n, sep;

	scanf("%d", &n);
	while (takein(p1, p2, &n)){
		makefirst(q, qtab, qheight, p1, n);
		do{
			invschen(p1, q, sigma1, n);
			invschen(p2, q, sigma2, n);
			if (!lt(sigma1, sigma2, n) && !lt(sigma2, sigma1, n))
				message(q, sigma1, sigma2, NMAX * NMAX, n);
			else{
				sep = length(sigma1, n) - length(sigma2, n);
				message(q, sigma1, sigma2, sep, n);
			}
		} while (tabincr(q, qtab, qheight, n));
	}
}

/********************************************/
/*  takein(p1, p2, &n) does what you think  */
/********************************************/

takein(p1, p2, nptr)

	int p1[], p2[], *nptr;
{
	int i;

	for (i = 0; i < *nptr; i++)
		if (scanf("%1x", &(p1[i])) == EOF) return(0);
	for (i = 0; i < *nptr; i++)
		if (scanf("%1x", &(p2[i])) == EOF) return(0);
	printf("\nNew p1 = ");
	for (i = 0; i < *nptr; i++)
		printf("%1x", p1[i]);
	printf("\tp2 = ");
	for (i = 0; i < *nptr; i++)
		printf("%1x", p2[i]);
	printf("\n");
	return(1);
}

/********************************************************************/
/*  makefirst(q, qtab, qheight, p1, n) makes the row superstandard  */
/*  tableau whose shape is that of p1.  The word of this tableau    */
/*  is stored in q, the tableau itself in the array qtab, and the   */
/*  height of the element k is in qheight[k].                       */
/********************************************************************/

makefirst(q, qtab, qheight, p1, n)

	int q[], qtab[ROWMAX][COLMAX], qheight[], p1[], n;
{
	int j, k, row, col;

	for (j = 0; j < NMAX; j++){
		q[j] = NMAX + 1;
		qheight[j] = NMAX + 1;
	}
	for (row = 0; row < ROWMAX; row++)
		for (col = 0; col < COLMAX; col++)
			qtab[row][col] = NMAX + 1;
	row = 0;
	col = 0;
	for (j = n - 2, k = 0; j >= 0; j--, k++){
		qtab[row][col++] = k;
		qheight[k] = row;
		if (p1[j] > p1[j + 1]){
			row++;
			col = 0;
		}
	}
	qtab[row][col] = k;
	qheight[k] = row;
	col = 0;
	for (j = 0; j < n; j++){
		if (qtab[row][col] == NMAX + 1){
			row--;
			col = 0;
		}
		q[j] = qtab[row][col++];
	}
}

typedef struct
box {int p, q; struct box *next, *last;} BOX, *BOXPTR;

invschen(pword, qword, sigma, n)

	int pword[], qword[], sigma[], n;
{
	BOXPTR *qlist, *qmptr;
	BOX head;
	int *sigmam;
	char *calloc();
	void free();

	readin(&head, pword, qword, n);
	if ((qlist = (BOXPTR *) calloc((unsigned) n, sizeof(BOXPTR))) == NULL)
		runaway();
	makeqptrs(qlist, &head);
	for (qmptr = qlist + n - 1, sigmam = sigma + n - 1;
			qmptr >= qlist; qmptr--, sigmam--)
		withdraw(*qmptr, sigmam);
	free((char *) qlist);
}

/*********************************************************************/
/*  runaway() prints a message and quits if malloc or calloc cannot  */
/*  allocate additional memory                                       */
/*********************************************************************/

runaway()
{
	fprintf(stderr, "Error:  no more memory available for malloc() or calloc()\n");
	exit(1);
}

/**********************************************************************/
/*  readin(headptr, nptr) places the row words of P and Q in the      */
/*  doubly linked list of BOXes pointed to by headptr.  The final     */
/*  list has length *nptr.                                            */
/**********************************************************************/

readin(headptr, pword, qword, n)

	BOXPTR headptr;
	int pword[], qword[], n;
{
	BOXPTR tail;
	char *malloc();
	int j;

	headptr->p = headptr->q = -1;
	headptr->last = NULL;
	tail = headptr;
	for (j = 0; j < n; j++){
		if ((tail->next = (BOXPTR) malloc(sizeof(BOX))) == NULL) runaway();
		tail->next->last = tail;
		tail = tail->next;
		tail->next = NULL;
		tail->p = pword[j];
		tail->q = qword[j];
	}
}

/********************************************************************/
/*  makeqptrs(qlist, head) places in qlist[j] a pointer to the BOX  */
/*  for which q=j                                                   */
/********************************************************************/

makeqptrs(qlist, head)

	BOXPTR *qlist, head;
{
	head = head->next;
	while (head != NULL){
		qlist[head->q] = head;
		head = head->next;
	}
}

/*******************************************************************/
/*  withdraw(qmptr, sigmam) takes the BOX for which q=m out of P.  */
/*  It then withdraws the entry in this box using bumpdown(),      */
/*  and places the letter bumped out of P in *sigmam.              */
/*******************************************************************/

withdraw(qmptr, sigmam)

	BOXPTR qmptr;
	int *sigmam;
{
	BOXPTR dumpedbox, lookat;
	int pullout;

	pullout = (dumpedbox = qmptr)->p;
	if ((lookat = dumpedbox->last->next = dumpedbox->next) != NULL)
		lookat->last = dumpedbox->last;
	free((char *) dumpedbox);
	*sigmam = bumpdown(pullout, lookat);
}
 
/*******************************************************************/
/*  bumpdown(pullout, lookat) does the bumping.  pullout is the p  */
/*  value to come out, and lookat is the next BOX in the word of   */
/*  P after the one containing pullout.                            */
/*******************************************************************/

bumpdown(pullout, lookat)

	int pullout;
	BOXPTR lookat;
{
	int i;
	BOXPTR lkn;

	while (lookat != NULL && lookat->p > pullout)
		lookat = lookat->next;
	if (lookat == NULL)
		return(pullout);
	lkn = lookat->next;
	while (lkn != NULL
			&& lkn->p > lookat->p
			&& lkn->p < pullout)
		lkn = (lookat = lkn)->next;
	i = lookat->p;
	lookat->p = pullout;
	return(bumpdown(i, lkn));
}

/*******************************************************************/
/*  lt(a, b, n) returns 1 if the perm in array a is less than the  */
/*  perm in array b, and 0 otherwise.  All arrays have length n.   */
/*******************************************************************/

lt(a, b, n)

	int a[], b[], n;
{
	int as[NMAX], bs[NMAX];
	int i, j;

	if ((as[0] = *a) > (bs[0] = *b)) return(0);
	if (*(a++ + n - 1) < *(b++ + n - 1)) return(0);
	for (i = 1; i < n - 1; i++) {
		as[i] = *(a++);
		bs[i] = *(b++);
		sort(as, i);
		sort(bs, i);
		for (j = 0; j <= i; j++)
			if (as[j] > bs[j]) return(0);
	}
	return(1);
}

/************************************************************/
/*  sort(list, number) takes an array <list> whose entries  */
/*  through <number - 1> are sorted, and sorts its entries  */
/*  through <number>.                                       */
/************************************************************/

sort(list, number)

	int list[];
	int number;
{
	int t = list[number];
	int *n = list + number;

	while (n > list)
		if (*(--n) > t)
			*(n + 1) = *n;
		else{
			*(n + 1) = t;
			return;
		}
		*list = t;
}

/******************************************************************/
/*  length(sigma, n) returns the length of the permutation sigma  */
/*  whose length is n.                                            */
/******************************************************************/

length(sigma, n)

	int sigma[], n;
{
	int *sj, *sk, l;

	l = 0;
	for (sj = sigma + n - 1; sj > sigma; sj--)
		for (sk = sigma; sk < sj; sk++)
			if (*sj < *sk) l++;
	return(l);
}

/******************************************************************/
/*  message(q, sigma1, sigma2, sep, n) writes the messages below  */
/******************************************************************/

message(q, sigma1, sigma2, sep, n)

	int q[], sigma1[], sigma2[], sep, n;
{
	int j;

	for (j = 0; j < n; j++) printf("%x", q[j]);
	printf("\t");
	for (j = 0; j < n; j++) printf("%x", sigma1[j]);
	printf("\t");
	for (j = 0; j < n; j++) printf("%x", sigma2[j]);
	printf("\t");
	if (sep == NMAX * NMAX)
		printf("Bruhat incomp\n");
	else
		printf("%d\n", sep);
}

/**********************************************************************/
/*  tabincr(word, tab, height, n) finds the next tableau in last      */
/*  letter order with the same shape as that in (word, tab, height).  */
/*  Here tab is a 2-dim array with tab[row][col] = element in         */
/*  tableau, height[s] = row in which s occurs, and word is the row   */
/*  word of tab.  tabincr() returns 1 if successful (i.e., if         */
/*  tab[][] is not the largest tableau in last letter order), and 0   */
/*  otherwise.  Entries in tab[][] outside the tableau should have    */
/*  value NMAX + 1.                                                   */
/**********************************************************************/

tabincr(word, tab, height, n)

	int n, word[], height[], tab[][COLMAX];
{
	int i, j, s, h, hprime, entry, srowlength, lambda[ROWMAX];

	for (j = 1; j < ROWMAX; j++) lambda[j] = 0;
	lambda[0] = 1;
	s = 0;
	while (++s < n){
		srowlength = ++lambda[h = height[s]];
		for (hprime = h - 1; hprime >= 0; hprime--)
			if (lambda[hprime] > srowlength){
				tab[hprime][--lambda[hprime]] = s;
				height[s] = hprime;
				entry = 0;
				for (i = 0; entry < s; i++)
					for (j = 0; j < lambda[i]; j++, entry++){
						tab[i][j] = entry;
						height[entry] = i;
					}
				for (i = ROWMAX - 1, entry = 0; i >= 0; i--)
					for (j = 0; tab[i][j] <= NMAX; j++)
						word[entry++] = tab[i][j];
				return(1);
			}
	}
	return(0);
}


==> mincode/OldVersions/2old.c <==
#include <stdio.h>

#define NMAX 20
#define ROWMAX 20
#define COLMAX 20

main()
{
	int p1[NMAX], p2[NMAX], q[NMAX], sigma1[NMAX], sigma2[NMAX],
		qheight[NMAX], qtab[ROWMAX][COLMAX], n, ok;
#ifdef DEBUG
	int i;
#endif

	scanf("%d", &n);
	printf("%d\n", n);
	while (takein(p1, p2, n)){
#ifdef DEBUG
	printf("after takein\t");
	for (i = 0; i < n; i++) printf("%1x", q[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p2[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma2[i]); printf("\n");
#endif
		makefirst(q, qtab, qheight, p1, n);
#ifdef DEBUG
	printf("after makefirst\t");
	for (i = 0; i < n; i++) printf("%1x", q[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p2[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma2[i]); printf("\n");
#endif
		ok = 1;
		do{
			invschen(p1, q, sigma1, n);
#ifdef DEBUG
	printf("after first invschen\t");
	for (i = 0; i < n; i++) printf("%1x", q[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p2[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma2[i]); printf("\n");
#endif
			invschen(p2, q, sigma2, n);
#ifdef DEBUG
	printf("after second invschen\t");
	for (i = 0; i < n; i++) printf("%1x", q[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p2[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", sigma2[i]); printf("\n");
#endif
			if (!lt(sigma2, sigma1, n))
				ok = 0;
#ifdef DEBUG
	printf("ok = %d\n", ok);
#endif
		} while (ok && tabincr(q, qtab, qheight, n));
		if (ok) message(p1, p2, n);
	}
}

/********************************************/
/*  takein(p1, p2, &n) does what you think  */
/********************************************/

takein(p1, p2, n)

	int p1[], p2[], n;
{
	register int i;
	int p1temp[NMAX], p2temp[NMAX];
	void coltorow();

	for (i = 0; i < n; i++)
		if (scanf("%1x", &(p1temp[i])) == EOF) return(0);
	for (i = 0; i < n; i++)
		if (scanf("%1x", &(p2temp[i])) == EOF) return(0);
#ifdef DEBUG
	printf("before coltorow\t");
	for (i = 0; i < n; i++) printf("%1x", p1temp[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p2temp[i]); printf("\n");
#endif
	coltorow(p1temp, p1, n);
#ifdef DEBUG
	printf("after first coltorow\t");
	for (i = 0; i < n; i++) printf("%1x", p1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p2[i]); printf("\n");
#endif
	coltorow(p2temp, p2, n);
#ifdef DEBUG
	printf("after second coltorow\t");
	for (i = 0; i < n; i++) printf("%1x", p1[i]); printf("\t");
	for (i = 0; i < n; i++) printf("%1x", p2[i]); printf("\n");
#endif
	return(1);
}

/*****************************************************************/
/*  coltorow takes the column word c of length n and writes the  */
/*  row word of the same tableau in r.                           */
/*****************************************************************/

void coltorow(c, r, n)
	int c[], r[], n;
{
	int *rp = r + n - 1, *cp, prev;

	while (rp >= r){
		cp = c + n - 1;
		while (*cp < 0) --cp;
		*(rp--) = prev = *cp;
		*(cp--) = -1;
		while (cp >= c){
			if ((*cp < prev) && (*cp >= 0)){
				*(rp--) = prev = *cp;
				*cp = -1;
			}
			cp--;
		}
	}
}

/********************************************************************/
/*  makefirst(q, qtab, qheight, p1, n) makes the row superstandard  */
/*  tableau whose shape is that of p1.  The word of this tableau    */
/*  is stored in q, the tableau itself in the array qtab, and the   */
/*  height of the element k is in qheight[k].                       */
/********************************************************************/

makefirst(q, qtab, qheight, p1, n)

	int q[], qtab[ROWMAX][COLMAX], qheight[], p1[], n;
{
	int j, k, row, col;

	for (j = 0; j < NMAX; j++){
		q[j] = NMAX + 1;
		qheight[j] = NMAX + 1;
	}
	for (row = 0; row < ROWMAX; row++)
		for (col = 0; col < COLMAX; col++)
			qtab[row][col] = NMAX + 1;
	row = 0;
	col = 0;
	for (j = n - 2, k = 0; j >= 0; j--, k++){
		qtab[row][col++] = k;
		qheight[k] = row;
		if (p1[j] > p1[j + 1]){
			row++;
			col = 0;
		}
	}
	qtab[row][col] = k;
	qheight[k] = row;
	col = 0;
	for (j = 0; j < n; j++){
		if (qtab[row][col] == NMAX + 1){
			row--;
			col = 0;
		}
		q[j] = qtab[row][col++];
	}
}

typedef struct
box {int p, q; struct box *next, *last;} BOX, *BOXPTR;

invschen(pword, qword, sigma, n)

	int pword[], qword[], sigma[], n;
{
	BOXPTR *qlist, *qmptr;
	BOX head;
	int *sigmam;
	char *calloc();
	void free();

	readin(&head, pword, qword, n);
	if ((qlist = (BOXPTR *) calloc((unsigned) n, sizeof(BOXPTR))) == NULL)
		runaway();
	makeqptrs(qlist, &head);
	for (qmptr = qlist + n - 1, sigmam = sigma + n - 1;
			qmptr >= qlist; qmptr--, sigmam--)
		withdraw(*qmptr, sigmam);
	free((char *) qlist);
}

/*********************************************************************/
/*  runaway() prints a message and quits if malloc or calloc cannot  */
/*  allocate additional memory                                       */
/*********************************************************************/

runaway()
{
	fprintf(stderr, "Error:  no more memory available for malloc() or calloc()\n");
	exit(1);
}

/**********************************************************************/
/*  readin(headptr, nptr) places the row words of P and Q in the      */
/*  doubly linked list of BOXes pointed to by headptr.  The final     */
/*  list has length *nptr.                                            */
/**********************************************************************/

readin(headptr, pword, qword, n)

	BOXPTR headptr;
	int pword[], qword[], n;
{
	BOXPTR tail;
	char *malloc();
	int j;

	headptr->p = headptr->q = -1;
	headptr->last = NULL;
	tail = headptr;
	for (j = 0; j < n; j++){
		if ((tail->next = (BOXPTR) malloc(sizeof(BOX))) == NULL) runaway();
		tail->next->last = tail;
		tail = tail->next;
		tail->next = NULL;
		tail->p = pword[j];
		tail->q = qword[j];
	}
}

/********************************************************************/
/*  makeqptrs(qlist, head) places in qlist[j] a pointer to the BOX  */
/*  for which q=j                                                   */
/********************************************************************/

makeqptrs(qlist, head)

	BOXPTR *qlist, head;
{
	head = head->next;
	while (head != NULL){
		qlist[head->q] = head;
		head = head->next;
	}
}

/*******************************************************************/
/*  withdraw(qmptr, sigmam) takes the BOX for which q=m out of P.  */
/*  It then withdraws the entry in this box using bumpdown(),      */
/*  and places the letter bumped out of P in *sigmam.              */
/*******************************************************************/

withdraw(qmptr, sigmam)

	BOXPTR qmptr;
	int *sigmam;
{
	BOXPTR dumpedbox, lookat;
	int pullout;

	pullout = (dumpedbox = qmptr)->p;
	if ((lookat = dumpedbox->last->next = dumpedbox->next) != NULL)
		lookat->last = dumpedbox->last;
	free((char *) dumpedbox);
	*sigmam = bumpdown(pullout, lookat);
}
 
/*******************************************************************/
/*  bumpdown(pullout, lookat) does the bumping.  pullout is the p  */
/*  value to come out, and lookat is the next BOX in the word of   */
/*  P after the one containing pullout.                            */
/*******************************************************************/

bumpdown(pullout, lookat)

	int pullout;
	BOXPTR lookat;
{
	int i;
	BOXPTR lkn;

	while (lookat != NULL && lookat->p > pullout)
		lookat = lookat->next;
	if (lookat == NULL)
		return(pullout);
	lkn = lookat->next;
	while (lkn != NULL
			&& lkn->p > lookat->p
			&& lkn->p < pullout)
		lkn = (lookat = lkn)->next;
	i = lookat->p;
	lookat->p = pullout;
	return(bumpdown(i, lkn));
}

/*******************************************************************/
/*  lt(a, b, n) returns 1 if the perm in array a is less than the  */
/*  perm in array b, and 0 otherwise.  All arrays have length n.   */
/*******************************************************************/

lt(a, b, n)

	int a[], b[], n;
{
	int as[NMAX], bs[NMAX];
	int i, j;

	if ((as[0] = *a) > (bs[0] = *b)) return(0);
	if (*(a++ + n - 1) < *(b++ + n - 1)) return(0);
	for (i = 1; i < n - 1; i++) {
		as[i] = *(a++);
		bs[i] = *(b++);
		sort(as, i);
		sort(bs, i);
		for (j = 0; j <= i; j++)
			if (as[j] > bs[j]) return(0);
	}
	return(1);
}

/************************************************************/
/*  sort(list, number) takes an array <list> whose entries  */
/*  through <number - 1> are sorted, and sorts its entries  */
/*  through <number>.                                       */
/************************************************************/

sort(list, number)

	int list[];
	int number;
{
	int t = list[number];
	int *n = list + number;

	while (n > list)
		if (*(--n) > t)
			*(n + 1) = *n;
		else{
			*(n + 1) = t;
			return;
		}
		*list = t;
}

/*******************************************************************/
/*  message(sigma1, sigma2, n) takes the row words sigma1 and      */
/*  sigma2, forms the column words of the corresponding tableaux,  */
/*  and prints these column words.                                 */
/*******************************************************************/

message(sigma1, sigma2, n)

	int sigma1[], sigma2[], n;
{
	register int j;
	int cword[NMAX];
	void rowtocol();

	rowtocol(sigma1, cword, n);
	for (j = 0; j < n; j++) printf("%x", cword[j]);
	printf("\t");
	rowtocol(sigma2, cword, n);
	for (j = 0; j < n; j++) printf("%x", cword[j]);
	printf("\n");
}

/**************************************************************/
/*  rowtocol takes the row word r of length n and writes the  */
/*  column word of the same tableau in c.                     */
/**************************************************************/

void rowtocol(r, c, n)
	int c[], r[], n;
{
	int *cp = c, *cend = c + n, *rp, *rend = r + n, prev;

	while (cp < cend){
		rp = r;
		while (*rp < 0) ++rp;
		*(cp++) = prev = *rp;
		*(rp++) = -1;
		while (rp < rend){
			if ((*rp < prev) && (*rp >= 0)){
				*(cp++) = prev = *rp;
				*rp = -1;
			}
			rp++;
		}
	}
}

/**********************************************************************/
/*  tabincr(word, tab, height, n) finds the next tableau in last      */
/*  letter order with the same shape as that in (word, tab, height).  */
/*  Here tab is a 2-dim array with tab[row][col] = element in         */
/*  tableau, height[s] = row in which s occurs, and word is the row   */
/*  word of tab.  tabincr() returns 1 if successful (i.e., if         */
/*  tab[][] is not the largest tableau in last letter order), and 0   */
/*  otherwise.  Entries in tab[][] outside the tableau should have    */
/*  value NMAX + 1.                                                   */
/**********************************************************************/

tabincr(word, tab, height, n)

	int n, word[], height[], tab[][COLMAX];
{
	int i, j, s, h, hprime, entry, srowlength, lambda[ROWMAX];

	for (j = 1; j < ROWMAX; j++) lambda[j] = 0;
	lambda[0] = 1;
	s = 0;
	while (++s < n){
		srowlength = ++lambda[h = height[s]];
		for (hprime = h - 1; hprime >= 0; hprime--)
			if (lambda[hprime] > srowlength){
				tab[hprime][--lambda[hprime]] = s;
				height[s] = hprime;
				entry = 0;
				for (i = 0; entry < s; i++)
					for (j = 0; j < lambda[i]; j++, entry++){
						tab[i][j] = entry;
						height[entry] = i;
					}
				for (i = ROWMAX - 1, entry = 0; i >= 0; i--)
					for (j = 0; tab[i][j] <= NMAX; j++)
						word[entry++] = tab[i][j];
				return(1);
			}
	}
	return(0);
}


==> mincode/OldVersions/5_v.c <==
#include <stdio.h>
#include <ctype.h>
#define NMAX 20
#define MAXLINE 256

typedef struct
	pair {int big[NMAX], small[NMAX], lj, deltal; struct pair *next, *parent;}
	PAIR, *PAIRPTR;

int n;

main()
{
	extern int n;
	PAIRPTR tolist, listend, old;
	int w[NMAX], x[NMAX], newbig[NMAX], newsmall[NMAX], lbig[NMAX - 2], lsmall[NMAX - 2];
	int whichj;
	int length();
	#ifdef DEBUG
		int mdb;
	#endif

	scanf("%d\n", &n);
	while (readin(w, x)){
		assign(w, x, 0, length(w) - length(x), (PAIRPTR) NULL, &tolist);
		listend = tolist;
		writeout(listend);
		for (old = tolist; old != NULL; old = old->next){
			dknuth(old->big, lbig);
			dknuth(old->small, lsmall);
			for (whichj = 0; whichj < n - 2; whichj++){
				if (lbig[whichj] != 0 && lsmall[whichj] != 0){
					transform(old->big, whichj, newbig);
					transform(old->small, whichj, newsmall);
					if (unseen(newbig, newsmall, tolist)){
						assign(newbig, newsmall, whichj, old->deltal + lbig[whichj] - lsmall[whichj], old, &(listend->next));
						listend = listend->next;
						writeout(listend);
					}
				}
			}
		}
		cleanup(tolist);
	}
}

/************************************************************/
/*  readin(w, x) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                               */
/************************************************************/

readin(w, x)

	int w[], x[];
{
	extern int n;
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &w[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter)) letter++;
		sscanf(letter, "%1x", &x[j]);
		letter++;
	}
	return(1);
}

/*******************************************************************/
/*  assign(w, x, j, ancestor, endaddr) creates a new PAIR pointed  */
/*  to by (*endaddr)->next.  It puts w in for big, x for small,    */
/*  j for lj, and ancestor for parent.  It sets next = NULL.       */
/*******************************************************************/

assign(w, x, j, lengthdiff, ancestor, endaddr)

	int w[], x[], j, lengthdiff;
	PAIRPTR ancestor, *endaddr;
{
	extern int n;
	PAIRPTR newpair;
	int i;
	char *malloc();

	newpair = (*endaddr) = (PAIR *) malloc(sizeof(PAIR));
	for (i = 0; i < n; i++){
		newpair->big[i] = w[i];
		newpair->small[i] = x[i];
	}
	newpair->lj = j;
	newpair->deltal = lengthdiff;
	newpair->parent = ancestor;
	newpair->next = NULL;
}

/*******************************************************************/
/*  function to determine what each possible dual Knuth reln does  */
/*  to pw.  lw[j] = 1 means Lj raises pw; lw[j] = -1 means it      */
/*  lowers it; lw[j] = 0 if Lj cannot be applied to pw             */
/*******************************************************************/

dknuth(pw, lw)

	int pw[], lw[];
{
	extern int n;
	int j, pwinv[NMAX];

	for (j = 0; j < n; j++)
		pwinv[pw[j]] = j;
	for (j = 0; j < n - 2; j++)
	{
		if (pwinv[j] < pwinv[j + 2] && pwinv[j + 2] < pwinv[j + 1])
			lw[j] = 1;
		else
		if (pwinv[j + 1] < pwinv[j + 2] && pwinv[j + 2] < pwinv[j])
			lw[j] = -1;
		else
		if (pwinv[j + 1] < pwinv[j] && pwinv[j] < pwinv[j + 2])
			lw[j] = 1;
		else
		if (pwinv[j + 2] < pwinv[j] && pwinv[j] < pwinv[j + 1])
			lw[j] = -1;
		else
			lw[j] = 0;
	}
}

/********************************************************************/
/*  writeout(w, x, whichj, old) writes the permutations w and x.    */
/*  It then writes a sequence of j's which leaves w and x the same  */
/*  distance apart up to the last Lj, which brings them together.   */
/*  old is the PAIR resulting from the action of all but the last   */
/*  Lj on the pair (w, x); whichj is the final Lj.                  */
/********************************************************************/

writeout(listend)
	register PAIRPTR listend;
{
	extern int n;
	register int *j, *k;
	int m;

	k = (j = listend->big) + n;
	for (; j < k; j++) printf("%1x", *j);
	printf("\t");
	k = (j = listend->small) + n;
	for (; j < k; j++) printf("%1x", *j);
	printf("\t");
	/*
	for (m = 0; m < n; m++) printf("%1x", listend->big[m]);
	printf("\t");
	for (m = 0; m < n; m++) printf("%1x", listend->small[m]);
	printf("\t");
	*/
	printf("%3d\t", listend->deltal);
	while (listend->parent != NULL){
		printf("%1x", listend->lj);
		listend = listend->parent;
	}
	printf("\n");
}

/*************************************************************/
/*  transform(sigma, whichj, ljsigma) places in ljsigma the  */
/*  permutation Lj(sigma).                                   */
/*************************************************************/

transform(sigma, whichj, ljsigma)

	int sigma[], whichj, ljsigma[];
{
	extern int n;
	int first = -1, last = -1, j;

	for (j = 0; j < n; j++){
		ljsigma[j] = sigma[j];
		if (first == -1 && sigma[j] >= whichj && sigma[j] < whichj + 3)
			first = j;
		else if (sigma[j] >= whichj && sigma[j] < whichj + 3)
			last = j;
	}
	ljsigma[first] = sigma[last];
	ljsigma[last] = sigma[first];
}

/**********************************************************************/
/*  unseen(newbig, newsmall, tolist) returns 1 if (newbig, newsmall)  */
/*  is a pair not previously seen; otherwise it returns 0.            */
/**********************************************************************/

unseen(newbig, newsmall, tolist)

	int newbig[], newsmall[];
	PAIRPTR tolist;
{
	while (tolist != NULL){
		if (equals(newbig, tolist->big)
				&& equals(newsmall, tolist->small))
			return(0);
		tolist = tolist->next;
	}
	return(1);
}

/**************************************************************/
/*  equals(a, b) returns 1 if the two integer arrays a and b  */
/*  of length n are equal; otherwise it returns 0.            */
/**************************************************************/

equals(a, b)

	int a[], b[];
{
	extern int n;
	int *aend = a + n;

	for (; a < aend;)
		if (*(a++) != *(b++)) return(0);
	return(1);
}

/******************************************************************/
/*  cleanup(tolist) frees all dynamically allocated storage used  */
/*  for the pair list                                             */
/******************************************************************/

cleanup(tolist)

	PAIRPTR tolist;
{
	PAIRPTR a;
	void free();

	if (tolist == NULL) return;
	a = tolist->next;
	free((char *) tolist);
	cleanup(a);
}

/***********************************************/
/*  Procedure to compute the inversion number  */
/*  of a permutation w of length n             */
/***********************************************/

int length(w)
	int *w;
{
	extern int n;
	register int *j, sum = 0;
	register int *i = w + n - 1;

	for (; i > w; i--)
		for (j = w; j < i; j++)
			if (*j > *i) ++sum;
	return(sum);
}


==> mincode/OldVersions/6_v.c <==
#include <stdio.h>
#include <ctype.h>
#define NMAX 20
#define MAXLINE 256

typedef struct
	pair {int big[NMAX], small[NMAX], lj; struct pair *next, *parent;}
	PAIR, *PAIRPTR;

int n;

main()
{
	extern int n;
	PAIRPTR tolist, listend, old;
	int w[NMAX], x[NMAX], newbig[NMAX], newsmall[NMAX], lbig[NMAX - 2], lsmall[NMAX - 2];
	int found, whichj;

	scanf("%d\n", &n);
	while (readin(w, x)){
		assign(w, x, 0, (PAIRPTR) NULL, &tolist);
		listend = tolist;
		found = 0;
		for (old = tolist; old != NULL && !found; old = old->next){
			dknuth(old->big, lbig);
			dknuth(old->small, lsmall);
			for (whichj = 0; whichj < n - 2 && !found; whichj++){
				if (lbig[whichj] == -1 && lsmall[whichj] == 1){
					writeout(w, x, whichj, old);
					found = 1;
				}
				else
				if (lbig[whichj] != 0 && lbig[whichj] == lsmall[whichj]){
					transform(old->big, whichj, newbig);
					transform(old->small, whichj, newsmall);
					if (unseen(newbig, newsmall, tolist)){
						assign(newbig, newsmall, whichj, old, &(listend->next));
						listend = listend->next;
					}
				}
			}
		}
		if (!found)
			writeout(w, x, -1, old);
		cleanup(tolist);
	}
}

/************************************************************/
/*  readin(w, x) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                               */
/************************************************************/

readin(w, x)

	int w[], x[];
{
	extern int n;
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &w[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter)) letter++;
		sscanf(letter, "%1x", &x[j]);
		letter++;
	}
	return(1);
}

/*******************************************************************/
/*  assign(w, x, j, ancestor, endaddr) creates a new PAIR pointed  */
/*  to by (*endaddr)->next.  It puts w in for big, x for small,    */
/*  j for lj, and ancestor for parent.  It sets next = NULL.       */
/*******************************************************************/

assign(w, x, j, ancestor, endaddr)

	int w[], x[], j;
	PAIRPTR ancestor, *endaddr;
{
	extern int n;
	PAIRPTR newpair;
	int i;
	char *malloc();

	newpair = (*endaddr) = (PAIR *) malloc(sizeof(PAIR));
	for (i = 0; i < n; i++){
		newpair->big[i] = w[i];
		newpair->small[i] = x[i];
	}
	newpair->lj = j;
	newpair->parent = ancestor;
	newpair->next = NULL;
}

/*******************************************************************/
/*  function to determine what each possible dual Knuth reln does  */
/*  to pw.  lw[j] = 1 means Lj raises pw; lw[j] = -1 means it      */
/*  lowers it; lw[j] = 0 if Lj cannot be applied to pw             */
/*******************************************************************/

dknuth(pw, lw)

	int pw[], lw[];
{
	extern int n;
	int j, pwinv[NMAX];

	for (j = 0; j < n; j++)
		pwinv[pw[j]] = j;
	for (j = 0; j < n - 2; j++)
	{
		if (pwinv[j] < pwinv[j + 2] && pwinv[j + 2] < pwinv[j + 1])
			lw[j] = 1;
		else
		if (pwinv[j + 1] < pwinv[j + 2] && pwinv[j + 2] < pwinv[j])
			lw[j] = -1;
		else
		if (pwinv[j + 1] < pwinv[j] && pwinv[j] < pwinv[j + 2])
			lw[j] = 1;
		else
		if (pwinv[j + 2] < pwinv[j] && pwinv[j] < pwinv[j + 1])
			lw[j] = -1;
		else
			lw[j] = 0;
	}
}

/********************************************************************/
/*  writeout(w, x, whichj, old) writes the permutations w and x.    */
/*  It then writes a sequence of j's which leaves w and x the same  */
/*  distance apart up to the last Lj, which brings them together.   */
/*  old is the PAIR resulting from the action of all but the last   */
/*  Lj on the pair (w, x); whichj is the final Lj.                  */
/********************************************************************/

writeout(w, x, whichj, old)

	int w[], x[], whichj;
	PAIRPTR old;
{
	extern int n;
	int j;

	for (j = 0; j < n; j++) printf("%1x", w[j]);
	printf("\t");
	for (j = 0; j < n; j++) printf("%1x", x[j]);
	printf("\t");
	if (whichj != -1){
		printf("%1x", whichj);
		while (old->parent != NULL){
			printf("%1x", old-> lj);
			old = old->parent;
		}
		printf("\n");
	}
	else printf("No string of Ljs\n");
}

/*************************************************************/
/*  transform(sigma, whichj, ljsigma) places in ljsigma the  */
/*  permutation Lj(sigma).                                   */
/*************************************************************/

transform(sigma, whichj, ljsigma)

	int sigma[], whichj, ljsigma[];
{
	extern int n;
	int first = -1, last = -1, j;

	for (j = 0; j < n; j++){
		ljsigma[j] = sigma[j];
		if (first == -1 && sigma[j] >= whichj && sigma[j] < whichj + 3)
			first = j;
		else if (sigma[j] >= whichj && sigma[j] < whichj + 3)
			last = j;
	}
	ljsigma[first] = sigma[last];
	ljsigma[last] = sigma[first];
}

/**********************************************************************/
/*  unseen(newbig, newsmall, tolist) returns 1 if (newbig, newsmall)  */
/*  is a pair not previously seen; otherwise it returns 0.            */
/**********************************************************************/

unseen(newbig, newsmall, tolist)

	int newbig[], newsmall[];
	PAIRPTR tolist;
{
	while (tolist != NULL){
		if (equals(newbig, tolist->big)
				&& equals(newsmall, tolist->small))
			return(0);
		tolist = tolist->next;
	}
	return(1);
}

/**************************************************************/
/*  equals(a, b) returns 1 if the two integer arrays a and b  */
/*  of length n are equal; otherwise it returns 0.            */
/**************************************************************/

equals(a, b)

	int a[], b[];
{
	extern int n;
	int *aend = a + n;

	for (; a < aend;)
		if (*(a++) != *(b++)) return(0);
	return(1);
}

/******************************************************************/
/*  cleanup(tolist) frees all dynamically allocated storage used  */
/*  for the pair list                                             */
/******************************************************************/

cleanup(tolist)

	PAIRPTR tolist;
{
	PAIRPTR a;
	void free();

	if (tolist == NULL) return;
	a = tolist->next;
	free((char *) tolist);
	cleanup(a);
}


==> mincode/OldVersions/6old.c <==
#include <stdio.h>
#include <ctype.h>
#define NMAX 20
#define MAXLINE 256

typedef struct
	pair {int big[NMAX], small[NMAX], lj; struct pair *next, *parent;}
	PAIR, *PAIRPTR;

int n;

main()
{
	extern int n;
	PAIRPTR tolist, listend, old;
	int w[NMAX], x[NMAX], newbig[NMAX], newsmall[NMAX], lbig[NMAX - 2], lsmall[NMAX - 2];
	int found, whichj;

	scanf("%d\n", &n);
	printf("%d\n", n);
	while (readin(w, x)){
		assign(w, x, 0, (PAIRPTR) NULL, &tolist);
		listend = tolist;
		found = 0;
		for (old = tolist; old != NULL && !found; old = old->next){
			dknuth(old->big, lbig);
			dknuth(old->small, lsmall);
			for (whichj = 0; whichj < n - 2 && !found; whichj++){
				if (lbig[whichj] == -1 && lsmall[whichj] == 1){
					found = 1;
				}
				else
				if (lbig[whichj] != 0 && lbig[whichj] == lsmall[whichj]){
					transform(old->big, whichj, newbig);
					transform(old->small, whichj, newsmall);
					if (unseen(newbig, newsmall, tolist)){
						assign(newbig, newsmall, whichj, old, &(listend->next));
						listend = listend->next;
					}
				}
			}
		}
		if (!found)
			writeout(w, x);
		cleanup(tolist);
	}
}

/************************************************************/
/*  readin(w, x) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                               */
/************************************************************/

readin(w, x)

	int w[], x[];
{
	extern int n;
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &w[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter)) letter++;
		sscanf(letter, "%1x", &x[j]);
		letter++;
	}
	return(1);
}

/*******************************************************************/
/*  assign(w, x, j, ancestor, endaddr) creates a new PAIR pointed  */
/*  to by (*endaddr)->next.  It puts w in for big, x for small,    */
/*  j for lj, and ancestor for parent.  It sets next = NULL.       */
/*******************************************************************/

assign(w, x, j, ancestor, endaddr)

	int w[], x[], j;
	PAIRPTR ancestor, *endaddr;
{
	extern int n;
	PAIRPTR newpair;
	int i;
	char *malloc();

	newpair = (*endaddr) = (PAIR *) malloc(sizeof(PAIR));
	for (i = 0; i < n; i++){
		newpair->big[i] = w[i];
		newpair->small[i] = x[i];
	}
	newpair->lj = j;
	newpair->parent = ancestor;
	newpair->next = NULL;
}

/*******************************************************************/
/*  function to determine what each possible dual Knuth reln does  */
/*  to pw.  lw[j] = 1 means Lj raises pw; lw[j] = -1 means it      */
/*  lowers it; lw[j] = 0 if Lj cannot be applied to pw             */
/*******************************************************************/

dknuth(pw, lw)

	int pw[], *lw;
{
	extern int n;
	int j, pwinv[NMAX];
	register int *pwi_j2 = pwinv + 2;
	register int *pwi_j = pwinv;
	register int *pwi_j1 = pwinv + 1;
	register int *pwi_end = pwinv + n;

	for (j = 0; j < n; j++)
		pwinv[pw[j]] = j;
	for (; pwi_j2 < pwi_end; pwi_j++, pwi_j1++, pwi_j2++)
		if (*pwi_j < *pwi_j2)
			if ((*pwi_j1 < *pwi_j) || (*pwi_j1 > *pwi_j2)) *(lw++) = 1;
			else *(lw++) = 0;
		else
			if ((*pwi_j1 < *pwi_j2) || (*pwi_j1 > *pwi_j)) *(lw++) = -1;
			else *(lw++) = 0;
}

/*******************************************************/
/*  writeout(w, x) writes the permutations w and x.    */
/*******************************************************/

writeout(w, x)

	int w[], x[];
{
	extern int n;
	int j;

	for (j = 0; j < n; j++) printf("%1x", w[j]);
	printf("\t");
	for (j = 0; j < n; j++) printf("%1x", x[j]);
	printf("\n");
}

/*************************************************************/
/*  transform(sigma, whichj, ljsigma) places in ljsigma the  */
/*  permutation Lj(sigma).                                   */
/*************************************************************/

transform(sigma, whichj, ljsigma)

	int sigma[], ljsigma[];
	register int whichj;
{
	extern int n;
	register int j;
	register int wj3 = whichj + 3;
	register int first = -1;
	int last = -1;

	for (j = 0; j < n; j++){
		ljsigma[j] = sigma[j];
		if (sigma[j] >= whichj && sigma[j] < wj3)
			if (first == -1)
				first = j;
			else
				last = j;
	}
	ljsigma[first] = sigma[last];
	ljsigma[last] = sigma[first];
}
/**********************************************************************/
/*  unseen(newbig, newsmall, tolist) returns 1 if (newbig, newsmall)  */
/*  is a pair not previously seen; otherwise it returns 0.            */
/**********************************************************************/

unseen(newbig, newsmall, tolist)

	int newbig[], newsmall[];
	PAIRPTR tolist;
{
	while (tolist != NULL){
		if (equals(newbig, tolist->big)
				&& equals(newsmall, tolist->small))
			return(0);
		tolist = tolist->next;
	}
	return(1);
}

/****************************************************************/
/*  equals(a, b) returns 1 if the two integer arrays a and b    */
/*  of length n are equal; otherwise it returns 0.  It assumes  */
/*  a and b are both tableau words.                             */
/****************************************************************/

equals(a, b)

	register int *a, *b;
{
	extern int n;
	register int *aend = a + n - 2;

	for (; a < aend;)
		if (*(a++) != *(b++)) return(0);
	return(1);
}

/******************************************************************/
/*  cleanup(tolist) frees all dynamically allocated storage used  */
/*  for the pair list                                             */
/******************************************************************/

cleanup(tolist)

	PAIRPTR tolist;
{
	PAIRPTR a;
	void free();

	if (tolist == NULL) return;
	a = tolist->next;
	free((char *) tolist);
	cleanup(a);
}


==> mincode/OldVersions/ldiff.c <==
#include <stdio.h>
#include <ctype.h>
#define NMAX 20
#define MAXLINE 256

main()
{
	int n, i, lw, lx;
	int w[NMAX], x[NMAX];
	int length();

	scanf("%d\n", &n);
	printf("%d\n", n);
	while (readin(w, x, n)){
		lw = length(w, n);
		lx = length(x, n);
		for (i = 0; i < n; i++)
			printf("%1x", w[i]);
		printf("\t");
		for (i = 0; i < n; i++)
			printf("%1x", x[i]);
		printf("\t");
		printf("l(w) - l(x) = %d - %d = %d\n", lw, lx, lw - lx);
	}
}

/************************************************************/
/*  readin(w, x) does what it says.  It returns 1 if it is  */
/*  successful, and 0 at EOF.                               */
/************************************************************/

readin(w, x, n)

	int n, w[], x[];
{
	char nextline[MAXLINE], *letter, *gets();
	int j;

	if (gets(nextline) == NULL) return(0);
	letter = nextline;
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter))
			if (*letter == '\0')
				return (0);
			else
				letter++;
		sscanf(letter, "%1x", &w[j]);
		letter++;
	}
	for (j = 0; j < n; j++){
		while (!isxdigit((int) *letter)) letter++;
		sscanf(letter, "%1x", &x[j]);
		letter++;
	}
	return(1);
}
/***********************************************/
/*  Procedure to compute the inversion number  */
/*  of a permutation w of length n             */
/***********************************************/

int length(w, n)
	int *w, n;
{
	register int *j, sum = 0;
	register int *i = w + n - 1;

	for (; i > w; i--)
		for (j = w; j < i; j++)
			if (*j > *i) ++sum;
	return(sum);
}


==> mincode/kl-term.c <==
#include <stdio.h>
#define NMAX 16    /* in readin(), perm entries are %1x */

int n;

int main()
{
	extern int n;
	int w[NMAX], winv[NMAX], x[NMAX], xinv[NMAX], deltal, term;
	int lt(), length(), readin(), klp();
	void invert();

	scanf("%d", &n);
	printf("n = %d\n", n);
	while (readin(w, x)){
		scanf("%d", &term);
		deltal = length(w) - length(x);
		if (lt(x, w)){
			invert(w, winv);
			invert(x, xinv);
			printf("degree %d coef = %d\n", term, klp(x, xinv, w, winv, deltal, term));
		}else
			printf("degree %d coef = 0\n", term);
		fflush(stdout);
	}
	return(0);
}

/*********************************************************************/
/*  procedure to read in pairs w, x.  It returns 1 until it reaches  */
/*  EOF; then it returns 0.                                          */
/*********************************************************************/

int
readin(w, x)
	int w[], x[];
{
	extern int n;
	register int i;

	for (i = 0; i < n; i++)
		if (scanf("%1x", w + i) == EOF)
			return(0);
	printf("w = ");
	for (i = 0; i < n; i++)
		printf("%1x", *(w + i));
	for (i = 0; i < n; i++)
		if (scanf("%1x", x + i) == EOF)
			return(0);
	printf("\tx = ");
	for (i = 0; i < n; i++)
		printf("%1x", *(x + i));
	printf("\n");
	return(1);
}

/****************************************************************/
/*  Procedure which takes a permutation x and produces x^(-1).  */
/****************************************************************/

void
invert(x, xinv)
	int x[], xinv[];
{
	extern int n;
	register int i = n;

	for (;--i >= 0;)
		xinv[x[i]] = i;
}

/***********************************************/
/*  Procedure to compute the inversion number  */
/*  of a permutation w of length n             */
/***********************************************/

/*  PERHAPS SOME GOOD SORTING ALGORITHM WOULD SPEED THIS PROCEDURE?  */

int
length(w)
	int *w;
{
	extern int n;
	register int *j, sum = 0;
	register int *i = w + n - 1;

	for (; i > w; i--)
		for (j = w; j < i; j++)
			if (*j > *i) ++sum;
	return(sum);
}

/*********************************************************************/
/*  lt(a, b) returns 1 if the perm in array a is less than or equal  */
/*  to the perm in array b (in strong Bruhat order), and 0           */
/*  otherwise.  All arrays have length n.                            */
/*********************************************************************/

int
lt(a, b)

	int a[], b[];
{
	extern int n;
	int as[NMAX], bs[NMAX];
	int i, j;
	void sort();

	if ((as[0] = *a) > (bs[0] = *b)) return(0);
	if (*(a++ + n - 1) < *(b++ + n - 1)) return(0);
	for (i = 1; i < n - 1; i++) {
		as[i] = *(a++);
		bs[i] = *(b++);
		sort(as, i);
		sort(bs, i);
		for (j = 0; j <= i; j++)
			if (as[j] > bs[j]) return(0);
	}
	return(1);
}

/************************************************************/
/*  sort(list, number) takes an array <list> whose entries  */
/*  through <number - 1> are sorted, and sorts its entries  */
/*  through <number>.                                       */
/************************************************************/

/*  SHOULD THIS BE IMPROVED?  */

void
sort(list, number)

	int list[];
	int number;
{
	int t = list[number];
	int *lpn = list + number;

	while (lpn > list)
		if (*(--lpn) > t)
			*(lpn + 1) = *lpn;
		else{
			*(lpn + 1) = t;
			return;
		}
		*list = t;
}

/*******************************************************************/
/*  rmult(s, y, yinv, ys, ysinv) multiplies the permutation in     */
/*  array y by the simple reflection (s, s+1) and places the       */
/*  result in array ys.  The array yinv must contain y^(-1).  The  */
/*  permutation (ys)^(-1) is placed in ysinv.                      */
/*  rmult() returns lt(ys, y).                                     */
/*******************************************************************/

int
rmult(s, y, yinv, ys, ysinv)

	int s;
	register int *y, *ys;
	int *yinv, *ysinv;
{
	extern int n;
	register int *j = y;

	for (y += n, yinv += n, ys += n, ysinv += n; y > j;){
		*(--ys) = *(--y);
		*(--ysinv) = *(--yinv);
	}
	(*(ysinv + *(y + s)))++;
	(*(ysinv + *(y + s + 1)))--;
	return ((*(ys + s) = *(y + s + 1)) < (*(ys + s + 1) = *(y + s)));
}

/*****************************************************************/
/*  klp(x, xinv, w, winv, deltal, term) returns the coefficient  */
/*  of q^term in the K-L poly P_xw.                              */
/*  deltal = length(w) - length(x).  klp() assumes that x < w.   */
/*****************************************************************/

int
klp(x, xinv, w, winv, deltal, term)
	int x[], xinv[], w[], winv[], deltal, term;
{
	extern int n;
	register int s;
	int degree, xs[NMAX], xsinv[NMAX], v[NMAX], vinv[NMAX], value;
	int rmult(), lt(), still_gt(), length(), succterms();
	int d, *y, *yinv, pxy, best_s();
	int d_r, y_r[NMAX], y_rinv[NMAX], s_r;
	int vpredterms();

	degree = (deltal - 1) / 2;
	if (deltal == 0 && term == 0)
		return (1);
	if (term > degree || term < 0)
		return (0);
	if (deltal == 1)
		return (1);
	for (s = 0; s < n - 1; s++)
		if (w[s] > w[s + 1] && x[s] < x[s + 1]){
			rmult(s, x, xinv, xs, xsinv);
			return (klp(xs, xsinv, w, winv, deltal - 1, term));
		}
	for (s = 0; s < n - 1; s++)
		if (winv[s] > winv[s + 1] && xinv[s] < xinv[s + 1]){
			rmult(s, xinv, x, xsinv, xs);
			return (klp(xsinv, xs, winv, w, deltal - 1, term));
		}
	for (s = 0; s < n - 1; s++){
		if (w[s] > w[s + 1] && !still_gt(w, s, s + 1, x)){
			rmult(s, w, winv, v, vinv);
			rmult(s, x, xinv, xs, xsinv);
			return (klp(xs, xsinv, v, vinv, deltal, term));
		}
	}
	for (s = 0; s < n - 1; s++){
		if (winv[s] > winv[s + 1] && !still_gt(winv, s, s + 1, xinv)){
			rmult(s, winv, w, vinv, v);
			rmult(s, xinv, x, xsinv, xs);
			return (klp(xsinv, xs, vinv, v, deltal, term));
		}
	}
	s_r = best_s(&d_r, y_r, y_rinv, w, x);
	/*s_l = best_s(&d_l, y_l, y_linv, winv, xinv);
	if (d_r <= d_l)*/{
		d = d_r;
		s = s_r;
		y = y_r;
		yinv = y_rinv;
		rmult(s, w, winv, v, vinv);
		rmult(s, x, xinv, xs, xsinv);
		value = klp(xs, xsinv, v, vinv, deltal, term) + klp(x, xinv, v, vinv, deltal - 1, term - 1);
		if (value == 0)
			return (0);
		if (deltal == 2)
			return (term == 1 ? --value : value);
		value -= vpredterms(x, xinv, v, vinv, deltal, term, s);
		if (value == 0)
			return (0);
		if (deltal > 3){
			if (d == 0){
				if (term + term == deltal){
					value -= klp(x, xinv, v, vinv, deltal - 1, (deltal - 2) / 2);
					if (value == 0)
						return (0);
				}
				return (succterms(y, y, deltal - 1, &value, s, x, xinv, v, vinv, deltal, term));
			}else if (d < deltal - 3 && lt(y, v)){
				if ((deltal - d) % 2 == 0
						&& (pxy = klp(x, xinv, y, yinv, d, term - (deltal - d) / 2)) != 0){
					value -= pxy * klp(y, yinv, v, vinv, deltal - d - 1, (deltal - d - 2) / 2);
					if (value == 0)
						return (0);
				}
				return (succterms(y, y, deltal - d - 1, &value, s, x, xinv, v, vinv, deltal, term));
			}
		}
		return (value);
	}/*else{
		d = d_l;
		s = s_l;
		y = y_l;
		yinv = y_linv;
		rmult(s, winv, w, vinv, v);
		rmult(s, xinv, x, xsinv, xs);
		value = klp(xsinv, xs, vinv, v, deltal, term) + klp(xinv, x, vinv, v, deltal - 1, term - 1);
		if (value == 0)
			return (0);
		if (deltal == 2)
			return (term == 1 ? --value : value);
		value -= vpredterms(xinv, x, vinv, v, deltal, term, s);
		if (value == 0)
			return (0);
		if (deltal > 3)
			if (d == 0){
				if (term + term == deltal){
					value -= klp(xinv, x, vinv, v, deltal - 1, (deltal - 2) / 2);
					if (value == 0)
						return (0);
				}
				return (succterms(y, y, deltal - 1, &value, s, xinv, x, vinv, v, deltal, term));
			}else if (d < deltal - 3 && lt(y, v)){
				if ((deltal - d) % 2 == 0
						&& (pxy = klp(xinv, x, yinv, y, d, term - (deltal - d) / 2)) != 0){
					value -= pxy * klp(yinv, y, vinv, v, deltal - d - 1, (deltal - d - 2) / 2);
					if (value == 0)
						return (0);
				}
				return (succterms(y, y, deltal - d - 1, &value, s, xinv, x, vinv, v, deltal, term));
			}
		return (value);
	}*/
}

/*********************************************************************/
/*  succterms                                                        */
/* (parent, base, deltal, vaddr, s, x, xinv, v, vinv, orig_dl, term) */
/*  subtracts from the value in vaddr all terms in the sum in (2.5)  */
/*  which are of degree term, have z a successor of parent and       */
/*  lie in the interval from base to v.  It then calls itself        */
/*  recursively to get the terms from parent's successors'           */
/*  successors.                                                      */
/*  Here deltal is length(w) - length(the successors of parent).     */
/*  orig_dl is length(w) - length(x).                                */
/*  succterms() returns *vaddr = value.                              */
/*********************************************************************/

int
succterms(parent, base, deltal, vaddr, s, x, xinv, v, vinv, orig_dl, term)
		/* deltal = length(w) - length(z) */
	int parent[], base[], deltal, *vaddr, s, x[], xinv[], v[], vinv[], orig_dl, term;
{
	extern int n;
	register int j, i;
	int z[NMAX], zinv[NMAX], rangetop, mu = 0, p = 0;
	int lt(), klp(), isnew(), length(), still_lt();

	if (deltal <= 2)
		return (*vaddr);
	for (i = 0; i < n; i++)
		zinv[z[i] = parent[i]] = i;
	for (i = 0; i < n - 1; i++){
		rangetop = n;
		for (j = i + 1; j < n; j++)
			if (parent[j] > parent[i] && parent[j] < rangetop){
				rangetop = parent[j];
				if (still_lt(z, i, j, v)){
					zinv[z[i] = parent[j]] = i;
					zinv[z[j] = parent[i]] = j;
					if (isnew(z, parent, base)){
						if (deltal % 2 == 0 && z[s] > z[s + 1]){
							if (deltal + deltal <= orig_dl){
								if ((mu = klp(z, zinv, v, vinv, deltal - 1, (deltal - 2) / 2)) != 0)
									p = klp(x, xinv, z, zinv, orig_dl - deltal, term - deltal / 2);
							}else
								if ((p = klp(x, xinv, z, zinv, orig_dl - deltal, term - deltal / 2)) != 0)
									mu = klp(z, zinv, v, vinv, deltal - 1, (deltal - 2) / 2);
							if ((*vaddr -= p * mu) == 0)
								return (0);
						}
						if (succterms(z, base, deltal - 1, vaddr, s, x, xinv, v, vinv, orig_dl, term) == 0)
							return (0);
					}
					zinv[z[i] = parent[i]] = i;
					zinv[z[j] = parent[j]] = j;
				}
			}
	}
	return (*vaddr);
}

/*****************************************************************/
/*  isnew(z, parent, x) determines whether the perm z has been   */
/*  formed the first time as a successor of parent, or if it is  */
/*  also a successor of some previous parent.                    */
/*****************************************************************/

int
isnew(z, parent, x)
	int z[], parent[], x[];
{
	extern int n;
	register int j, i;
	register int rangebot;
	int still_gt(), before();

	for (i = 0; i < n - 1; i++){
		rangebot = -1;
		for (j = i + 1; j < n; j++)
			if (z[i] > z[j] && z[j] > rangebot){
				rangebot = z[j];
				if (before(parent, z, i, j) && still_gt(z, i, j, x))
					return(0);
			}
	}
	return(1);
}

/*********************************************************************/
/*  before(a, b, i, j) returns 1 if a (array of length n) is before  */
/*  b(i,j) in lex order; otherwise it returns 0.                     */
/*********************************************************************/

int
before(a, b, i, j)
	register int *a, *b, i, j;
{
	extern int n;
	register int *aend;

	aend = a + i;
	for (; a < aend; a++, b++){
		if (*a < *b)
			return(1);
		if (*a > *b)
			return(0);
	}
	if (*a < *(b + j - i))
		return(1);
	if (*a > *(b++ + j - i))
		return(0);
	aend = a++ + j - i;
	for (; a < aend; a++, b++){
		if (*a < *b)
			return(1);
		if (*a > *b)
			return(0);
	}
	if (*a < *(b - j + i))
		return(1);
	if (*a > *(b++ - j + i))
		return(0);
	aend = a++ + n - j;
	for (; a < aend; a++, b++){
		if (*a < *b)
			return(1);
		if (*a > *b)
			return(0);
	}
	return(0);
}

/*****************************************************************/
/*  Given a pair of permutations with z < v, and a pair (i, j)   */
/*  with i < j and z[i] < z[j] and with                          */
/*  length(z(i,j)) - length(z) = 1,                              */
/*  still_lt tests whether z(i,j) < v.  It returns 1 if this is  */
/*  so, and 0 otherwise.                                         */
/*****************************************************************/

int
still_lt(z, i, j, v)
	int i, j, *z, *v;
{
	int zi = z[i], zj = z[j], vend = 0, zend = 0, voffset = 0, zoffset = 0;
	int k, vlist[NMAX], zlist[NMAX], vseg[NMAX], zseg[NMAX];
	int newvposn, newzposn;
	int merge();
	void sortto();

	for (k = 0; k < i; k++){
		if (v[k] < zi)
			++voffset;
		else
			if (v[k] <= zj)
				vlist[vend++] = v[k];
		if (z[k] < zi)
			++zoffset;
		else
			if (z[k] <= zj)
				zlist[zend++] = z[k];
	}
	/*
	At this stage, vlist[0]..vlist[vend - 1] is an unsorted list
	of all the numbers v[0]..v[i - 1] which are >= z[i] and <= z[j].
	The same is true of zlist[].
	*/
	if (vend > 0)
		sortto(vseg, vlist, vlist + (vend - 1));
	if (zend > 0)
		sortto(zseg, zlist, zlist + (zend - 1));
	if (v[i] < zi)
		newvposn = voffset++;
	else
		if (v[i] <= zj)
			newvposn = merge(v[i], vseg, vseg + vend++) + voffset;
		else
			newvposn = NMAX;
	newzposn = merge(zj, zseg, zseg + zend++) + zoffset;
	while (newvposn <= newzposn && newvposn < voffset + vend){
		if (newvposn >= zoffset
				&& vseg[newvposn - voffset] < zseg[newvposn - zoffset])
			return (0);
		newvposn++;
	}
	i++;
	for (; i < j; i++){
		if (v[i] < zi)
			newvposn = voffset++;
		else
			if (v[i] <= zj)
				newvposn = merge(v[i], vseg, vseg + vend++) + voffset;
			else
				newvposn = NMAX;
		if (z[i] < zi)
			newzposn = zoffset++;
		else
			if (z[i] <= zj)
				newzposn = merge(z[i], zseg, zseg + zend++) + zoffset;
			else
				newzposn = NMAX;
		while (newvposn <= newzposn && newvposn < voffset + vend){
			if (newvposn >= zoffset
					&& vseg[newvposn - voffset] < zseg[newvposn - zoffset])
				return (0);
			newvposn++;
		}
	}
	return (1);
}


/*****************************************************************/
/*  Given a pair of permutations with x < z, and a pair (i, j)   */
/*  with i < j and z[i] > z[j] and with                          */
/*  length(z(i,j)) - length(z) = -1,                              */
/*  still_gt tests whether z(i,j) > x.  It returns 1 if this is  */
/*  so, and 0 otherwise.                                         */
/*****************************************************************/

int
still_gt(z, i, j, x)
	int i, j, *z, *x;
{
	int zi = z[i], zj = z[j], xend = 0, zend = 0, xoffset = 0, zoffset = 0;
	int k, xlist[NMAX], zlist[NMAX], xseg[NMAX], zseg[NMAX];
	int newxposn, newzposn;
	int merge();
	void sortto();

	for (k = 0; k < i; k++){
		if (x[k] < zj)
			++xoffset;
		else
			if (x[k] <= zi)
				xlist[xend++] = x[k];
		if (z[k] < zj)
			++zoffset;
		else
			if (z[k] <= zi)
				zlist[zend++] = z[k];
	}
	/*
	At this stage, xlist[0]..xlist[xend - 1] is an unsorted list
	of all the numbers x[0]..x[i - 1] which are >= z[j] and <= z[i].
	The same is true of zlist[].
	*/
	if (xend > 0)
		sortto(xseg, xlist, xlist + (xend - 1));
	if (zend > 0)
		sortto(zseg, zlist, zlist + (zend - 1));
	if (x[i] < zj)
		newxposn = xoffset++;
	else
		if (x[i] <= zi)
			newxposn = merge(x[i], xseg, xseg + xend++) + xoffset;
		else
			newxposn = NMAX;
	newzposn = merge(zj, zseg, zseg + zend++) + zoffset;
	while (newzposn <= newxposn && newzposn < zoffset + zend){
		if (newzposn >= xoffset
				&& xseg[newzposn - xoffset] > zseg[newzposn - zoffset])
			return (0);
		newzposn++;
	}
	i++;
	for (; i < j; i++){
		if (x[i] < zj)
			newxposn = xoffset++;
		else
			if (x[i] <= zi)
				newxposn = merge(x[i], xseg, xseg + xend++) + xoffset;
			else
				newxposn = NMAX;
		if (z[i] < zj)
			newzposn = zoffset++;
		else
			if (z[i] <= zi)
				newzposn = merge(z[i], zseg, zseg + zend++) + zoffset;
			else
				newzposn = NMAX;
		while (newzposn <= newxposn && newzposn < zoffset + zend){
			if (newzposn >= xoffset
					&& xseg[newzposn - xoffset] > zseg[newzposn - zoffset])
				return (0);
			newzposn++;
		}
	}
	return (1);
}

/*************************************************************/
/*  Procedure to sort the integers from oldstart to oldend,  */
/*  inclusive, into the array std.                           */
/*************************************************************/

void
sortto(std, oldstart, oldend)
	int *std, *oldstart, *oldend;
{
	int first[NMAX], second[NMAX], *mid, odiff = oldend - oldstart;
	register int *f = first;
	register int *s = second;
	register int *stdend = std + odiff;

	if (odiff == 0){
		*std = *oldstart;
		return;
	}
	mid = oldstart + odiff / 2;
	sortto(first, oldstart, mid);
	sortto(second, mid + 1, oldend);
	first[(mid - oldstart) + 1] = NMAX;
	second[oldend - mid] = NMAX;
	while (std <= stdend)
		*(std++) = (*f < *s ? *(f++) : *(s++));
}

/*********************************************************************/
/*  merge merges the entry new into the sorted list from vstart      */
/*  to vend - 1, inclusive.  It returns the position into which new  */
/*  is placed.                                                       */
/*********************************************************************/

int
merge(new, vstart, vend)
	register int new;
	register int *vstart, *vend;
{
	while (--vend >= vstart){
		if (new > *vend){
			*(++vend) = new;
			return (vend - vstart);
		}
		*(vend + 1) = *vend;
	}
	*vstart = new;
	return (0);
}

/****************************************************************/
/*  best_s() finds the value of s which makes the base of the   */
/*  interval we need to examine in (2.5) as high as possible.   */
/*  It returns this s, places the base permutation in y[], and  */
/*  places length(y) - length(x) in *dptr.                      */
/****************************************************************/

int
best_s(dptr, y, yinv, w, x)
	int *dptr, y[], yinv[], w[], x[];
{
	extern int n;
	register int i;
	int delta = -1, v[NMAX], s, cur_delta, done, cur_y[NMAX], t, sbest = -1;
	void invert();

	for (i = 0; i < n; i++)
		v[i] = w[i];
	for (s = 0; s < n - 1; s++)
		if (w[s] > w[s + 1]){
			v[s] = w[s + 1];
			v[s + 1] = w[s];
			cur_delta = 0;
			for (i = 0; i < n; i++)
				cur_y[i] = x[i];
			done  = 0;
			while (!done){
				done = 1;
				for (i = 0; i < n - 1; i++)
					if ((cur_y[i] < cur_y[i + 1]) &&
							(v[i] > v[i + 1] || i == s)){
						t = cur_y[i];
						cur_y[i] = cur_y[i + 1];
						cur_y[i + 1] = t;
						++cur_delta;
						done = 0;
					}
			}
			if (cur_delta > delta){
				delta = cur_delta;
				sbest = s;
				for (i = 0; i < n; i++)
					y[i] = cur_y[i];
			}
			v[s] = w[s];
			v[s + 1] = w[s + 1];
		}
	*dptr = delta;
	invert(y, yinv);
	return (sbest);
}

/*************************************************************/
/*  vpredterms() returns the sum of the terms in 2.5 coming  */
/*  from z's which are covered by v.                         */
/*************************************************************/

int
vpredterms(x, xinv, v, vinv, deltal, term, s)
	int x[], v[], xinv[], vinv[], deltal, term, s;
{
	extern int n;
	register int i, sp1 = s + 1;
	register int rangebot, rangetop;
	int still_gt();
	int sum = 0, t, klp();

	if (s > 0){
		rangetop = n;
		for (i = s - 1; i >= 0; i--){
			if (v[i] > v[s] && v[i] < rangetop){
				if (v[i] > v[sp1]){
					rangetop = v[i];
					if (still_gt(v, i, s, x)){
						t = v[s];
						vinv[v[s] = v[i]] = s;
						vinv[v[i] = t] = i;
						sum += klp(x, xinv, v, vinv, deltal - 2, term - 1);
						t = v[s];
						vinv[v[s] = v[i]] = s;
						vinv[v[i] = t] = i;
					}
				}else break;
			}
		}
	}
	if (s <  n - 2){
		rangebot = -1;
		for (i = s + 2; i < n; i++){
			if (v[i] < v[sp1] && v[i] > rangebot){
				if (v[i] < v[s]){
					rangebot = v[i];
					if (still_gt(v, sp1, i, x)){
						t = v[sp1];
						vinv[v[sp1] = v[i]] = sp1;
						vinv[v[i] = t] = i;
						sum += klp(x, xinv, v, vinv, deltal - 2, term - 1);
						t = v[sp1];
						vinv[v[sp1] = v[i]] = sp1;
						vinv[v[i] = t] = i;
					}
				}else break;
			}
		}
	}
	return (sum);
}


==> mincode/ldiff.c <==
/************************************************************
 *  program to take pairs of sigmas (in a file called sigmas)
 *  and compute delta l for them.  It requires the size n to
 *  be on stdin, and it screams to stderr if it hits a
 *  delta l <= 1.  Otherwise, it puts out the sigmas and the
 *  delta l's to stdout.
 ************************************************************/

#include <stdio.h>
#define MAXN 20

int n;

main()
{
	int d, length(), i, sigma1[MAXN], sigma2[MAXN];
	FILE *sigmas, *fopen();

	sigmas = fopen("sigmas", "r");
	scanf("%d", &n);
	do{
		for (i = 0; i < n; i++)
			if (fscanf(sigmas, "%1x", &sigma1[i]) == EOF)
				exit(1);
			else
				printf("%1x", sigma1[i]);
		printf("\t");
		for (i = 0; i < n; i++)
			if (fscanf(sigmas, "%1x", &sigma2[i]) == EOF)
				exit(1);
			else
				printf("%1x", sigma2[i]);
		printf("\t");
		printf("%d\n", d = length(sigma1) - length(sigma2));
		if (d <= 1)
			fprintf(stderr, "Crisis: delta l = %d\n", d);
	}while (1);
}

int
length(a)
	int a[MAXN];
{
	extern int n;
	int i, j, l = 0;

	for (i = 1; i < n; i++)
		for (j = 0; j < i; j++)
			if (a[i] < a[j])
				++l;
	return (l);
}

